PhysioAI: Clinical Knowledge-Guided Semantic Supervision for Skeleton-Based Physiotherapy Action Recognition

Skeleton-based action recognition can support automated tracking of physiotherapy exercises, particularly in remote rehabilitation settings where continuous in-person supervision is impractical. However, most existing methods are developed for large-scale daily-action benchmarks rather than rehabilitation scenarios. Public rehabilitation exercise datasets are typically small, with only subtle kinematic differences between exercise classes. For participants with motor impairments, exercise execution may also deviate from standard movement patterns in amplitude, speed, and coordination, increasing intra-class variability and making reliable recognition more difficult for skeleton-based models. We propose PhysioAI, a clinical knowledge-guided semantic supervision framework that injects structured physiotherapy knowledge into skeleton representation learning. PhysioAI combines graph-based spatiotemporal modelling of human movement with training-time semantic anchors derived from a structured Clinical Knowledge Dictionary (CKD). The CKD descriptions are encoded using a frozen Contrastive Language-Image Pre-training (CLIP) model and projected into an anchor space, where they provide class-specific semantic targets for skeleton representation learning. The resulting CKD-derived anchors are used only during skeleton-model training; inference requires only skeleton inputs. Under subject-disjoint evaluation, PhysioAI achieves $99.03\pm1.34\%$ on KiMoRe Overall, $94.64\pm7.36\%$ on the Hard-67 stress test, and $87.44\pm7.69\%$ on UI-PRMD Overall. These results exceed the strongest comparator for each endpoint by $0.27$, $2.87$, and $1.33$ percentage points (pp), respectively. These findings demonstrate that structured clinical knowledge can serve as an effective source of training-time supervision for physiotherapy action recognition.

==> anc/README.txt <==
PhysioAI supplementary material

CONTENTS

supplementary.pdf
  Human-readable supplementary document covering CKD construction, the
  experimental protocol, per-method implementation details, fold-level
  results, Hard-67 construction, and the artifact index.

assets/ckd/
  Frozen 35-action catalogue, structured entries, stage-1 and stage-2 prompt
  templates and rendered prompts, 210 candidate sentences, 35 selected
  sentences, class mappings, confusable pairs, action families, and the
  sentence-selection objective.

assets/protocol/
  Subject-disjoint fold manifests, dataset and NTU-25 mappings, preprocessing
  and loader settings, reproducibility settings, checkpoint selection, and
  metric definitions.

assets/methods/
  Common comparison settings, final per-method recipes, frozen GAP text
  assets, and exact ablation definitions.

assets/results/
  Fold-level values underlying the main comparison and ablation tables.
  Percentages are retained at six-decimal precision. Aggregates are the
  unweighted mean and sample standard deviation across five folds.

assets/hard67/
  Frozen Hard-67 sample manifest, fold/exercise distribution, selection rule,
  thresholds, and construction summary.

RECOMPUTING THE REPORTED AGGREGATES

For each endpoint in assets/results/, calculate the arithmetic mean of F1-F5
and the sample standard deviation with denominator n-1. Hard-67 additionally
reports the pooled sum of correct counts divided by the pooled total of 67.
The full training and evaluation code will be released publicly upon
acceptance.


==> anc/assets/ckd/action_families.json <==
{
  "family_count": 5,
  "families": {
    "trunk_pelvis": [
      "lateral_trunk_tilt",
      "trunk_rotation",
      "pelvis_rotation",
      "trunk_stability_pushup"
    ],
    "transfer": [
      "sit_to_stand",
      "stand_to_sit",
      "timed_up_and_go",
      "sit_reach_forward"
    ],
    "shoulder_family": [
      "shoulder_mobility",
      "shoulder_abduction",
      "shoulder_flexion",
      "shoulder_extension",
      "shoulder_scaption",
      "shoulder_internal_external_rotation",
      "reaching_forward"
    ],
    "gait_step": [
      "walking_normal",
      "stair_ascent",
      "stair_descent",
      "forward_step_up",
      "lateral_step_up",
      "stepping_task"
    ],
    "weight_balance": [
      "tandem_stance",
      "weight_shifting_lateral",
      "weight_shifting_anteroposterior",
      "single_leg_stance"
    ]
  }
}


==> anc/assets/ckd/candidates_210.csv <==
catalogue_index,action_id,display_name,candidate_index,selected,sentence
1,deep_squat,Deep Squat,1,false,"Deep squat action: Lower limbs flex in the sagittal plane as hips, knees, and ankles bend simultaneously, arms remain overhead."
1,deep_squat,Deep Squat,2,false,"Deep squat action: Initiate with bilateral lower limb flexion in the sagittal plane, progressing to full descent with arms overhead."
1,deep_squat,Deep Squat,3,true,"Deep squat action: Begin with sagittal plane flexion of hips, knees, and ankles, maintaining arms overhead for balance."
1,deep_squat,Deep Squat,4,false,"Deep squat action: Execute a full cycle of sagittal plane flexion and extension in lower limbs, with arms overhead."
1,deep_squat,Deep Squat,5,false,"Deep squat action: Achieve maximum lower limb flexion in the sagittal plane, maintaining thoracic extension and arms overhead."
1,deep_squat,Deep Squat,6,false,"Deep squat action: Perform bilateral lower limb flexion and extension in the sagittal plane, with stable arms overhead."
2,hurdle_step,Hurdle Step,1,false,"Hurdle step action: The right leg flexes at the hip beyond 90 degrees in the sagittal plane, clearing the imaginary obstacle."
2,hurdle_step,Hurdle Step,2,false,Hurdle step action: The lower limb maintains a unilateral closed chain as the hip flexes and knee extends in the sagittal axis.
2,hurdle_step,Hurdle Step,3,false,"Hurdle step action: The right leg moves in the sagittal plane, flexing the hip beyond 90 degrees while the knee extends to clear the hurdle."
2,hurdle_step,Hurdle Step,4,false,"Hurdle step action: The lower limb executes a sagittal plane motion, with the hip flexing and knee extending to step over an obstacle."
2,hurdle_step,Hurdle Step,5,true,"Hurdle step action: The right leg performs sagittal hip flexion over 90 degrees, extending the knee to navigate the hurdle."
2,hurdle_step,Hurdle Step,6,false,"Hurdle step action: The lower limb engages in sagittal movement, with unilateral weight-bearing as the hip flexes and knee extends."
3,inline_lunge,In-Line Lunge,1,true,In-Line Lunge action: Lower limb alternates in sagittal plane with front foot stepping to toe-line and rear knee descending.
3,inline_lunge,In-Line Lunge,2,false,In-Line Lunge action: Front foot on toe-line; sagittal plane descent as rear knee approaches floor.
3,inline_lunge,In-Line Lunge,3,false,In-Line Lunge action: Alternating sagittal movement with rear knee lowering and front foot stabilizing.
3,inline_lunge,In-Line Lunge,4,false,In-Line Lunge action: Lower limb initiates sagittal split stance with rear knee descending while maintaining balance.
3,inline_lunge,In-Line Lunge,5,false,In-Line Lunge action: Sagittal plane mobility with front knee flexing and rear knee descending.
3,inline_lunge,In-Line Lunge,6,false,In-Line Lunge action: Dynamic sagittal split stance as rear knee lowers and torso remains upright.
4,shoulder_mobility,Shoulder Mobility,1,false,"Scapular-plane arm-raising action: The left arm performs an overhead reach involving shoulder flexion and external rotation, while the right arm reaches behind the back, executing shoulder extension and internal rotation."
4,shoulder_mobility,Shoulder Mobility,2,false,"Sagittal arm-raising action: Initiate with the left arm in shoulder flexion and external rotation overhead; simultaneously, the right arm extends behind the back with internal rotation."
4,shoulder_mobility,Shoulder Mobility,3,false,"Frontal arm-raising action: Left arm moves overhead with shoulder flexion and external rotation; concurrently, right arm reaches behind the back engaging shoulder extension and internal rotation."
4,shoulder_mobility,Shoulder Mobility,4,false,"Shoulder-rotation action: The left arm ascends overhead in shoulder flexion and external rotation, while the right arm descends behind the back, performing shoulder extension and internal rotation."
4,shoulder_mobility,Shoulder Mobility,5,false,Multi-plane arm movement action: The left arm reaches overhead with shoulder flexion and external rotation; the right arm simultaneously moves behind the back with shoulder extension and internal rotation.
4,shoulder_mobility,Shoulder Mobility,6,true,"Complex shoulder mobility action: Left arm elevates overhead, executing shoulder flexion and external rotation; concurrently, the right arm positions behind the back, engaging shoulder extension and internal rotation."
5,active_straight_leg_raise,Active Straight Leg Raise,1,false,"Active straight leg raise action: The lower limb initiates hip flexion in the sagittal plane with knee extended, lifting the leg towards 90 degrees."
5,active_straight_leg_raise,Active Straight Leg Raise,2,false,Active straight leg raise action: The tested leg performs sagittal plane hip flexion while the contralateral leg remains flat and stable.
5,active_straight_leg_raise,Active Straight Leg Raise,3,false,"Active straight leg raise action: Hip flexion occurs in the sagittal plane as the tested leg elevates with knee extension, maintaining pelvic stability."
5,active_straight_leg_raise,Active Straight Leg Raise,4,false,"Active straight leg raise action: The lower limb executes hip flexion in the sagittal axis, lifting the leg while the opposite leg stays flat."
5,active_straight_leg_raise,Active Straight Leg Raise,5,true,"Active straight leg raise action: The tested leg ascends in a sagittal plane hip flexion, ensuring the contralateral leg remains flat and extended."
5,active_straight_leg_raise,Active Straight Leg Raise,6,false,"Active straight leg raise action: The lower limb lifts in sagittal plane hip flexion, maintaining knee extension and pelvic alignment."
6,trunk_stability_pushup,Trunk Stability Push-Up,1,false,"Trunk-stabilizing push-up action: Initiate in a prone position with elbows flexed at 90 degrees, maintaining a rigid plank along the sagittal plane."
6,trunk_stability_pushup,Trunk Stability Push-Up,2,true,"Rigid-plank trunk action: Execute a push-up by extending elbows to 0 degrees, ensuring the core maintains stability in the sagittal plane."
6,trunk_stability_pushup,Trunk Stability Push-Up,3,false,"Core-trunk stabilizing action: Begin with a neutral spine, performing a push-up while preventing any sagging or piking in the sagittal plane."
6,trunk_stability_pushup,Trunk Stability Push-Up,4,false,Sagittal plane push-up action: Extend elbows from a flexed position while keeping the torso in a rigid plank configuration.
6,trunk_stability_pushup,Trunk Stability Push-Up,5,false,"Stable-core push-up action: Maintain a neutral spine and rigid plank as elbows extend, ensuring no trunk movement in the sagittal plane."
6,trunk_stability_pushup,Trunk Stability Push-Up,6,false,"Bilateral closed-chain action: Perform a push-up with a stable core, extending arms while keeping the trunk aligned in the sagittal plane."
7,rotary_stability,Quadruped Rotary Stability,1,false,"Quadruped rotary stability action: Engage core and extend left arm and right leg in a diagonal multi-plane motion, maintaining a neutral lumbar spine."
7,rotary_stability,Quadruped Rotary Stability,2,false,"Quadruped rotary stability action: Extend right arm and left leg diagonally, ensuring core stability with minimal lumbar rotation in a multi-plane context."
7,rotary_stability,Quadruped Rotary Stability,3,true,"Quadruped rotary stability action: Achieve core stability by extending ipsilateral limbs in a diagonal multi-plane motion, keeping the lumbar spine neutral."
7,rotary_stability,Quadruped Rotary Stability,4,false,Quadruped rotary stability action: Extend left arm and right leg while maintaining pelvic levelness and neutral spine in a multi-plane dynamic sequence.
7,rotary_stability,Quadruped Rotary Stability,5,false,"Quadruped rotary stability action: Execute diagonal limb extension with core engagement, ensuring lumbar spine neutrality and multi-plane coordination."
7,rotary_stability,Quadruped Rotary Stability,6,false,"Quadruped rotary stability action: Maintain core stability as left arm and right leg extend diagonally, emphasizing multi-plane movement and neutral spine alignment."
8,sit_to_stand,Sit-to-Stand Transfer,1,false,"Sagittal transfer action: Initiate from a static seated position with lower limbs at 90° flexion, transitioning into hip and knee extension."
8,sit_to_stand,Sit-to-Stand Transfer,2,true,"Sagittal transfer action: Begin with lower limb flexion at 90°, progressing to full extension as the trunk returns to vertical alignment."
8,sit_to_stand,Sit-to-Stand Transfer,3,false,"Sagittal transfer action: From a seated 90° flexion, the lower limbs extend while the trunk shifts from forward lean to upright."
8,sit_to_stand,Sit-to-Stand Transfer,4,false,"Sagittal transfer action: Lower limbs commence in 90° flexion, extending simultaneously as the trunk transitions from flexion to vertical."
8,sit_to_stand,Sit-to-Stand Transfer,5,false,"Sagittal transfer action: Start with bilateral lower limb flexion at 90°, extending both hips and knees as the trunk moves upright."
8,sit_to_stand,Sit-to-Stand Transfer,6,false,"Sagittal transfer action: From a seated position, the lower limbs extend from 90° flexion, elevating the trunk to a vertical stance."
9,stand_to_sit,Stand-to-Sit Transfer,1,false,"Sagittal transfer action: Lower limbs flex eccentrically in the sagittal plane, transitioning from standing to seated."
9,stand_to_sit,Stand-to-Sit Transfer,2,false,"Sagittal transfer action: Bilateral lower limb flexion in the sagittal plane, leading to a seated position."
9,stand_to_sit,Stand-to-Sit Transfer,3,false,"Sagittal transfer action: Controlled descent of lower limbs in the sagittal plane, ending seated with hips and knees at 90°."
9,stand_to_sit,Stand-to-Sit Transfer,4,false,"Sagittal transfer action: Lower limbs perform eccentric flexion in the sagittal plane, resulting in a seated posture."
9,stand_to_sit,Stand-to-Sit Transfer,5,true,"Sagittal transfer action: Symmetric lower limb descent in the sagittal plane, transitioning to a seated position."
9,stand_to_sit,Stand-to-Sit Transfer,6,false,"Sagittal transfer action: Bilateral lower limb movement in the sagittal plane, concluding in a seated position with trunk vertical."
10,side_lunge,Side Lunge,1,false,"Side lunge action: Lower limb initiates lateral step in frontal plane, shifting weight to stepping leg."
10,side_lunge,Side Lunge,2,false,Side lunge action: Primary movement occurs in lower limb with deep flexion in frontal plane.
10,side_lunge,Side Lunge,3,false,"Side lunge action: Lower limb performs lateral step, weight-bearing leg flexes deeply in frontal plane."
10,side_lunge,Side Lunge,4,false,Side lunge action: Lower limb engages in frontal plane with alternating lateral weight shift.
10,side_lunge,Side Lunge,5,true,Side lunge action: Lower limb executes deep flexion in frontal plane with lateral step.
10,side_lunge,Side Lunge,6,false,Side lunge action: Lower limb maintains dynamic stability with lateral movement in frontal plane.
11,forward_step_up,Forward Step-Up,1,false,Upward step action: The lower limb initiates in the sagittal plane with leading leg hip and knee flexion to ascend onto a platform.
11,forward_step_up,Forward Step-Up,2,false,"Alternating gait action: The lower limb moves in the sagittal plane, leading leg flexes at hip and knee to step up onto a raised surface."
11,forward_step_up,Forward Step-Up,3,false,"Functional transfer action: In the sagittal plane, the lower limb performs hip and knee flexion, elevating the body onto a platform."
11,forward_step_up,Forward Step-Up,4,false,"Unilateral ascent action: Lower limb flexes at hip and knee in the sagittal plane, stepping up onto an elevated surface."
11,forward_step_up,Forward Step-Up,5,false,"Forward step action: The lower limb advances in the sagittal plane, leading leg flexes to elevate onto a platform."
11,forward_step_up,Forward Step-Up,6,true,"Sagittal elevation action: Lower limb initiates hip and knee flexion, moving upward onto a raised platform."
12,lateral_step_up,Lateral Step-Up,1,false,"Lateral step action: Lower limb abducts in the frontal plane, initiating lateral lift with hip stabilization."
12,lateral_step_up,Lateral Step-Up,2,false,"Lateral step action: Hip abducts and extends in the frontal plane, transferring weight laterally to elevate the body."
12,lateral_step_up,Lateral Step-Up,3,false,"Lateral step action: Frontal plane movement as lower limb abducts, shifting weight laterally for elevation."
12,lateral_step_up,Lateral Step-Up,4,false,"Lateral step action: Lower limb engages in frontal plane abduction, stabilizing pelvis for lateral ascent."
12,lateral_step_up,Lateral Step-Up,5,true,"Lateral step action: Frontal plane lateral lift initiated by hip abduction, ensuring alternating weight transfer."
12,lateral_step_up,Lateral Step-Up,6,false,"Lateral step action: Lower limb abducts in the frontal plane, pelvis stabilizes during lateral elevation."
13,single_leg_stance,Single-Leg Stance,1,false,Static balance action: Lower limb supports body on one leg with multi-plane stability; lifted leg's hip flexed 30-45°.
13,single_leg_stance,Single-Leg Stance,2,false,Static balance action: Supporting leg maintains stability in multi-plane; lifted leg flexed at hip and knee.
13,single_leg_stance,Single-Leg Stance,3,false,Static balance action: Lower limb holds body weight unilaterally; lifted leg's hip flexed in multi-plane balance.
13,single_leg_stance,Single-Leg Stance,4,false,Static balance action: Supporting leg stabilizes with minimal joint movement; lifted leg flexed at hip and knee.
13,single_leg_stance,Single-Leg Stance,5,true,Static balance action: Lower limb achieves unilateral support with lifted leg flexed; multi-plane stability maintained.
13,single_leg_stance,Single-Leg Stance,6,false,"Static balance action: Supporting leg stabilizes body on one leg; lifted leg's hip flexed, indicating multi-plane control."
14,calf_raise,Calf Raise (Heel Rise),1,false,"Calf raise action: The lower limb moves in the sagittal plane as both ankles plantarflex, elevating the heels off the ground with knees extended."
14,calf_raise,Calf Raise (Heel Rise),2,true,"Calf raise action: Bilateral ankle plantarflexion occurs in the sagittal plane, causing heels to rise while knees remain straight."
14,calf_raise,Calf Raise (Heel Rise),3,false,"Calf raise action: In the sagittal plane, both ankles undergo plantarflexion, lifting the heels and maintaining knee extension."
14,calf_raise,Calf Raise (Heel Rise),4,false,"Calf raise action: The sagittal plane guides ankle plantarflexion, resulting in bilateral heel elevation with extended knees."
14,calf_raise,Calf Raise (Heel Rise),5,false,"Calf raise action: Ankle plantarflexion in the sagittal plane elevates the heels, with knees staying extended throughout."
14,calf_raise,Calf Raise (Heel Rise),6,false,"Calf raise action: Lower limbs execute plantarflexion in the sagittal plane, raising the heels while keeping knees extended."
15,knee_extension_open_chain,Open-Chain Knee Extension,1,false,Knee extension action: The lower limb extends in the sagittal plane as the knee moves from a 90° flexed position to full extension.
15,knee_extension_open_chain,Open-Chain Knee Extension,2,false,"Sagittal plane knee action: Engage the quadriceps as the knee transitions from a bent to a straight position, alternating between legs."
15,knee_extension_open_chain,Open-Chain Knee Extension,3,true,"Quadriceps strengthening action: The lower limb executes a knee extension in the sagittal axis, moving from 90° flexion to 0° extension."
15,knee_extension_open_chain,Open-Chain Knee Extension,4,false,"Non-weight-bearing knee action: The lower limb performs an open-chain extension, moving the knee from a bent to a straight position in the sagittal plane."
15,knee_extension_open_chain,Open-Chain Knee Extension,5,false,"Alternating leg extension action: The knee extends in the sagittal plane, activating the quadriceps as it moves from a 90° to 0° angle."
15,knee_extension_open_chain,Open-Chain Knee Extension,6,false,"Sagittal knee extension action: The lower limb extends the knee from a flexed to a straight position, emphasizing quadriceps engagement."
16,hip_abduction_standing,Standing Hip Abduction,1,true,Hip abduction action: The right leg abducts 30-45° in the frontal plane while the left leg remains stable.
16,hip_abduction_standing,Standing Hip Abduction,2,false,"Lower limb action: The right leg moves laterally in the frontal plane, abducting 30-45° while the left leg supports."
16,hip_abduction_standing,Standing Hip Abduction,3,false,"Standing action: The right leg abducts 30-45° in the frontal plane, maintaining stability on the left leg."
16,hip_abduction_standing,Standing Hip Abduction,4,false,Frontal plane action: The right leg abducts laterally 30-45° with the left leg stabilizing the body.
16,hip_abduction_standing,Standing Hip Abduction,5,false,"Leg abduction action: The right leg abducts 30-45° in the frontal plane, supported by the left leg."
16,hip_abduction_standing,Standing Hip Abduction,6,false,Unilateral action: The right leg abducts 30-45° in the frontal plane with the left leg providing support.
17,lateral_trunk_tilt,Lateral Trunk Tilt,1,true,"Side-bending trunk action: The trunk laterally flexes in the frontal plane, keeping the arms at the sides, while the pelvis remains stationary."
17,lateral_trunk_tilt,Lateral Trunk Tilt,2,false,"Frontal-plane trunk action: The trunk moves laterally from 0° to 20-30° with no pelvic shift, maintaining arm position at the sides."
17,lateral_trunk_tilt,Lateral Trunk Tilt,3,false,"Lateral flexion action: The trunk bends sideways in the frontal plane, with no movement in the pelvis, and arms remain still."
17,lateral_trunk_tilt,Lateral Trunk Tilt,4,false,"Trunk side-bending action: The trunk performs lateral flexion within the frontal plane, ensuring the pelvis stays stationary and arms do not move."
17,lateral_trunk_tilt,Lateral Trunk Tilt,5,false,"Bilateral standing trunk action: The trunk engages in lateral flexion in the frontal plane, keeping the pelvis stable and arms at rest."
17,lateral_trunk_tilt,Lateral Trunk Tilt,6,false,Frontal trunk movement action: The trunk achieves lateral flexion from neutral to 20-30° while the pelvis and arms remain immobile.
18,trunk_rotation,Trunk Rotation,1,false,"Shoulder-led twisting action: Rotate the trunk in the transverse plane, moving shoulders relative to stationary hips."
18,trunk_rotation,Trunk Rotation,2,true,"Pelvic-turning action: Engage thoracic rotation with shoulders moving in the transverse plane, while hips remain minimal in movement."
18,trunk_rotation,Trunk Rotation,3,false,"Side-bending trunk action: Initiate a transverse rotation of the trunk, aligning shoulders and maintaining hip stability."
18,trunk_rotation,Trunk Rotation,4,false,"Rigid-plank trunk action: Achieve thoracic rotation in the transverse plane, ensuring shoulders pivot without moving hips."
18,trunk_rotation,Trunk Rotation,5,false,"Shoulder-led twisting action: Execute a controlled thoracic rotation, with shoulders moving in the transverse plane and minimal hip involvement."
18,trunk_rotation,Trunk Rotation,6,false,"Pelvic-turning action: Perform a transverse trunk rotation, focusing on shoulder movement relative to stable hips."
19,pelvis_rotation,Pelvis Rotation,1,true,"Pelvic-turning action: The pelvis rotates in the transverse plane while the shoulders remain stable, indicating lumbar-pelvic dissociation."
19,pelvis_rotation,Pelvis Rotation,2,false,"Pelvic-turning action: Core initiates rotation with the pelvis moving in the transverse plane, maintaining shoulder stability."
19,pelvis_rotation,Pelvis Rotation,3,false,"Pelvic-turning action: The pelvis executes a transverse plane rotation with minimal sway, shoulders fixed."
19,pelvis_rotation,Pelvis Rotation,4,false,"Pelvic-turning action: Transverse plane motion occurs in the pelvis, keeping the shoulders immobile."
19,pelvis_rotation,Pelvis Rotation,5,false,"Pelvic-turning action: Pelvis rotates bilaterally in the transverse plane, ensuring shoulders do not move."
19,pelvis_rotation,Pelvis Rotation,6,false,"Pelvic-turning action: Core-driven rotation isolates pelvis movement in the transverse plane, shoulders remain fixed."
20,shoulder_abduction,Standing Shoulder Abduction,1,false,"Frontal arm-raising action: Both arms elevate laterally in the coronal plane, maintaining elbows extended and trunk vertical."
20,shoulder_abduction,Standing Shoulder Abduction,2,false,"Frontal arm-raising action: Arms lift symmetrically in the frontal plane, with elbows straight and no trunk deviation."
20,shoulder_abduction,Standing Shoulder Abduction,3,false,"Frontal arm-raising action: Bilateral arm elevation occurs strictly in the coronal plane, elbows remain extended throughout."
20,shoulder_abduction,Standing Shoulder Abduction,4,false,"Frontal arm-raising action: Upper limbs abduct laterally in a strict frontal plane, maintaining a vertical spine and extended elbows."
20,shoulder_abduction,Standing Shoulder Abduction,5,true,Frontal arm-raising action: Arms ascend in the coronal plane with elbows locked and no lateral trunk movement.
20,shoulder_abduction,Standing Shoulder Abduction,6,false,"Frontal arm-raising action: Both arms rise in the frontal plane, ensuring elbow extension and stable trunk posture."
21,shoulder_flexion,Standing Shoulder Flexion,1,false,"Sagittal arm-raising action: Both arms elevate forward in the sagittal plane, maintaining elbows extended, reaching shoulder height at peak."
21,shoulder_flexion,Standing Shoulder Flexion,2,true,"Sagittal plane arm elevation action: Arms flex from 0° to 180° in the sagittal plane, with the trunk remaining vertical throughout."
21,shoulder_flexion,Standing Shoulder Flexion,3,false,"Bilateral arm flexion action: Arms rise forward in the sagittal plane, maintaining elbow extension and vertical spine alignment."
21,shoulder_flexion,Standing Shoulder Flexion,4,false,"Forward arm elevation action: Upper limbs elevate symmetrically in the sagittal plane, with elbows straight and trunk stable."
21,shoulder_flexion,Standing Shoulder Flexion,5,false,"Sagittal arm movement action: Arms extend forward in the sagittal plane, reaching overhead while maintaining a vertical trunk position."
21,shoulder_flexion,Standing Shoulder Flexion,6,false,"Upper limb sagittal flexion action: Arms lift forward in the sagittal plane, keeping elbows extended and spine upright."
22,shoulder_extension,Standing Shoulder Extension,1,false,"Sagittal shoulder-extension action: Both arms move backward from sides in the sagittal plane, maintaining extended elbows throughout."
22,shoulder_extension,Standing Shoulder Extension,2,false,"Sagittal shoulder-extension action: Upper limbs extend posteriorly, elbows straight, with no trunk movement, in the sagittal plane."
22,shoulder_extension,Standing Shoulder Extension,3,false,"Sagittal shoulder-extension action: Arms extend backward in the sagittal plane, keeping elbows locked and trunk stable."
22,shoulder_extension,Standing Shoulder Extension,4,true,"Sagittal shoulder-extension action: Bilateral arms move back in the sagittal plane, elbows remain extended, trunk upright."
22,shoulder_extension,Standing Shoulder Extension,5,false,"Sagittal shoulder-extension action: Arms extend posteriorly in sagittal plane, elbows fully extended, trunk remains stationary."
22,shoulder_extension,Standing Shoulder Extension,6,false,"Sagittal shoulder-extension action: Upper limbs extend backward in the sagittal plane, maintaining elbow extension and stable torso."
23,shoulder_scaption,Standing Shoulder Scaption,1,false,"Scapular-plane arm-raising action: Both arms elevate bilaterally, moving 30-45° anterior to the coronal plane, with shoulders reaching at least 150°."
23,shoulder_scaption,Standing Shoulder Scaption,2,false,"Scapular-plane arm-raising action: Arms lift in a controlled manner, maintaining alignment 30-45° anterior to the coronal plane, with elbows fully extended."
23,shoulder_scaption,Standing Shoulder Scaption,3,false,"Scapular-plane arm-raising action: Elevation occurs with the arm vector staying anterior to the frontal plane, distinct from pure coronal motion."
23,shoulder_scaption,Standing Shoulder Scaption,4,false,"Scapular-plane arm-raising action: Upper limbs ascend symmetrically, elbows locked, ensuring no lateral trunk movement as arms reach shoulder height."
23,shoulder_scaption,Standing Shoulder Scaption,5,false,"Scapular-plane arm-raising action: Bilateral arm elevation maintains a steady angle, avoiding coronal alignment, with the trunk held vertical."
23,shoulder_scaption,Standing Shoulder Scaption,6,true,"Scapular-plane arm-raising action: Movement initiates with the supraspinatus, transitioning to deltoid dominance, as arms rise in the scapular plane."
24,shoulder_internal_external_rotation,Shoulder Internal/External Rotation,1,false,"Transverse shoulder-rotation action: The forearm rotates inward and outward with the elbow flexed at 90°, maintaining a stable torso."
24,shoulder_internal_external_rotation,Shoulder Internal/External Rotation,2,false,"Shoulder-rotation action: In the transverse plane, the forearm alternates between internal and external rotation, while the elbow remains flexed."
24,shoulder_internal_external_rotation,Shoulder Internal/External Rotation,3,true,"Transverse-plane shoulder-rotation action: Upper limb movement occurs as the forearm rotates inward and outward, with a fixed elbow position."
24,shoulder_internal_external_rotation,Shoulder Internal/External Rotation,4,false,"Shoulder internal-external rotation action: The forearm performs alternating rotations in the transverse plane, with the elbow flexed at 90°."
24,shoulder_internal_external_rotation,Shoulder Internal/External Rotation,5,false,"Upper limb rotation action: In the transverse plane, the forearm rotates while the elbow stays flexed, alternating between internal and external directions."
24,shoulder_internal_external_rotation,Shoulder Internal/External Rotation,6,false,"Transverse shoulder action: The forearm moves inward and outward, maintaining the elbow at 90°, with alternating rotational patterns."
25,elbow_flexion_extension,Elbow Flexion and Extension,1,false,Sagittal elbow movement action: Both elbows flex and extend in the sagittal plane without shoulder involvement.
25,elbow_flexion_extension,Elbow Flexion and Extension,2,false,"Upper-limb sagittal action: Elbows bend and straighten symmetrically, moving from 0° to 150° and back."
25,elbow_flexion_extension,Elbow Flexion and Extension,3,false,Elbow flexion-extension action: Bilateral elbow movement occurs in the sagittal plane with no wrist or shoulder motion.
25,elbow_flexion_extension,Elbow Flexion and Extension,4,true,"Sagittal elbow flexion action: Elbows flex from full extension to maximum flexion, then extend back symmetrically."
25,elbow_flexion_extension,Elbow Flexion and Extension,5,false,"Bilateral elbow action: Both elbows perform flexion and extension in the sagittal plane, maintaining shoulder stability."
25,elbow_flexion_extension,Elbow Flexion and Extension,6,false,"Symmetric elbow movement action: Elbows bend and return in a controlled manner, emphasizing sagittal plane motion."
26,reaching_forward,Functional Forward Reach,1,false,"Sagittal arm-reaching action: Upper limbs move forward as shoulders flex 0° to 90-120° with elbows extended, maintaining sagittal plane alignment."
26,reaching_forward,Functional Forward Reach,2,true,"Sagittal arm-reaching action: Both arms extend forward in the sagittal plane, shoulders flexing 0° to 90-120°, while maintaining balance."
26,reaching_forward,Functional Forward Reach,3,false,"Sagittal arm-reaching action: Arms reach forward symmetrically, shoulders flexing from 0° to 90-120° in the sagittal plane, ensuring balance is maintained."
26,reaching_forward,Functional Forward Reach,4,false,"Sagittal arm-reaching action: Forward arm extension occurs in the sagittal plane, shoulders flexing 0° to 90-120°, with feet planted for balance."
26,reaching_forward,Functional Forward Reach,5,false,"Sagittal arm-reaching action: The arms extend forward in the sagittal plane, shoulders flexing 0° to 90-120°, requiring dynamic balance."
26,reaching_forward,Functional Forward Reach,6,false,"Sagittal arm-reaching action: Both shoulders flex 0° to 90-120° as arms reach forward in the sagittal plane, testing anterior stability."
27,tandem_stance,Tandem Stance,1,false,Static balance action: The whole body maintains a vertical alignment in a multi-planar stance with both feet positioned heel-to-toe.
27,tandem_stance,Tandem Stance,2,false,"Balance stability action: The torso remains upright while the feet align anteroposteriorly, creating a narrow base of support."
27,tandem_stance,Tandem Stance,3,false,Postural control action: The entire body holds a tandem stance with minimal joint movement along any axis.
27,tandem_stance,Tandem Stance,4,false,"Whole-body balance action: Both feet are aligned heel-to-toe, ensuring static equilibrium in a multi-directional plane."
27,tandem_stance,Tandem Stance,5,true,Equilibrium maintenance action: The legs are positioned in a tandem stance with the spine vertical and arms slightly abducted.
27,tandem_stance,Tandem Stance,6,false,"Bilateral stance action: The feet are placed heel-to-toe, stabilizing the body in a multi-planar static position."
28,weight_shifting_lateral,Lateral Weight Shifting,1,false,"Lateral weight-shift action: The whole body engages in a frontal plane shift, alternating weight between legs while both feet remain stationary."
28,weight_shifting_lateral,Lateral Weight Shifting,2,false,"Dynamic balance action: The whole body performs a mediolateral shift, transferring weight rhythmically in the frontal plane with stationary feet."
28,weight_shifting_lateral,Lateral Weight Shifting,3,false,"Frontal plane balance action: The whole body shifts laterally, alternating weight between legs without stepping, maintaining dynamic postural control."
28,weight_shifting_lateral,Lateral Weight Shifting,4,true,"Rhythmic weight transfer action: The whole body moves in the frontal plane, alternating weight from one leg to the other while feet stay planted."
28,weight_shifting_lateral,Lateral Weight Shifting,5,false,"Alternating weight-shift action: The whole body executes a frontal plane shift, transferring weight laterally between legs with feet remaining stationary."
28,weight_shifting_lateral,Lateral Weight Shifting,6,false,"Mediolateral balance action: The whole body engages in a lateral shift, maintaining dynamic equilibrium in the frontal plane with both feet grounded."
29,weight_shifting_anteroposterior,Anteroposterior Weight Shifting,1,true,Anteroposterior weight-shift action: The whole body shifts forward and backward in the sagittal plane while maintaining bilateral closed-chain weight bearing.
29,weight_shifting_anteroposterior,Anteroposterior Weight Shifting,2,false,"Dynamic balance action: The whole body executes rhythmic forward and backward CoM shifts along the sagittal axis, with minimal knee and hip movement."
29,weight_shifting_anteroposterior,Anteroposterior Weight Shifting,3,false,"Anteroposterior weight-shift action: The body's CoM oscillates in the sagittal plane, engaging ankle dorsiflexion and plantarflexion with trunk alignment maintained."
29,weight_shifting_anteroposterior,Anteroposterior Weight Shifting,4,false,"Sagittal plane balance action: The whole body performs controlled anteroposterior CoM shifts, focusing on ankle movement while keeping the trunk upright."
29,weight_shifting_anteroposterior,Anteroposterior Weight Shifting,5,false,"Anteroposterior weight-shift action: Forward and backward CoM displacement occurs in the sagittal plane, emphasizing ankle motion and trunk stability."
29,weight_shifting_anteroposterior,Anteroposterior Weight Shifting,6,false,"Dynamic balance action: The whole body engages in rhythmic sagittal plane CoM shifts, with ankles adjusting to maintain equilibrium."
30,sit_reach_forward,Seated Forward Reach,1,false,"Sagittal transfer action: Trunk flexes forward while seated, moving in the sagittal plane."
30,sit_reach_forward,Seated Forward Reach,2,false,Seated reach action: Arms extend forward symmetrically as the trunk flexes in the sagittal plane.
30,sit_reach_forward,Seated Forward Reach,3,false,"Sagittal transfer action: Trunk initiates forward flexion, maintaining sagittal plane alignment."
30,sit_reach_forward,Seated Forward Reach,4,true,"Seated reach action: Arms reach forward maximally, trunk flexes in sagittal plane."
30,sit_reach_forward,Seated Forward Reach,5,false,"Sagittal transfer action: Trunk flexes forward, arms extend in sagittal plane."
30,sit_reach_forward,Seated Forward Reach,6,false,Seated reach action: Trunk and arms move forward in the sagittal plane.
31,stepping_task,Reactive Stepping,1,false,"Reactive stepping action: The left leg rapidly flexes at the hip and knee in the sagittal plane, initiating a forward step."
31,stepping_task,Reactive Stepping,2,false,Reactive stepping action: The right leg supports weight as the left leg dorsiflexes in the transverse plane to step laterally.
31,stepping_task,Reactive Stepping,3,false,Reactive stepping action: The torso leans slightly forward in the frontal plane as the left leg steps to regain balance.
31,stepping_task,Reactive Stepping,4,true,"Reactive stepping action: The left leg executes a quick lateral step in the coronal plane, initiating balance recovery."
31,stepping_task,Reactive Stepping,5,false,"Reactive stepping action: The arms swing slightly forward in the sagittal plane, counterbalancing the rapid step movement."
31,stepping_task,Reactive Stepping,6,false,Reactive stepping action: The right leg stabilizes in the transverse plane while the left leg advances to restore equilibrium.
32,walking_normal,Normal Overground Walking,1,false,"Alternating gait action: The lower limbs move in the sagittal plane with reciprocal arm swing, maintaining continuous ground contact."
32,walking_normal,Normal Overground Walking,2,true,Alternating gait action: Lower limb movement occurs in the sagittal plane with cyclic gait phases and no flight phase.
32,walking_normal,Normal Overground Walking,3,false,Alternating gait action: The lower limbs progress forward in the sagittal plane with alternating stance and swing phases.
32,walking_normal,Normal Overground Walking,4,false,Alternating gait action: Lower limbs exhibit alternating closed-chain movement in the sagittal plane with continuous forward progression.
32,walking_normal,Normal Overground Walking,5,false,Alternating gait action: The sagittal plane guides lower limb motion with reciprocal arm swing and cyclic phase transitions.
32,walking_normal,Normal Overground Walking,6,false,"Alternating gait action: Lower limbs engage in sagittal plane locomotion, maintaining ground contact with reciprocal arm movement."
33,timed_up_and_go,Timed Up-and-Go,1,false,"Multi-phase transfer action: The whole body transitions from a seated position to a standing posture, initiating gait in a sagittal plane."
33,timed_up_and_go,Timed Up-and-Go,2,true,"Composite functional action: The whole body performs a 180° turn with trunk rotation, distinguishing it from continuous sagittal walking."
33,timed_up_and_go,Timed Up-and-Go,3,false,"Alternating composite action: The whole body's gait phase is followed by a seated return, creating a unique bookend movement pattern."
33,timed_up_and_go,Timed Up-and-Go,4,false,"Sagittal transfer action: The whole body completes a sit-to-stand transition, initiating gait, then returns to sitting with a 180° turn."
33,timed_up_and_go,Timed Up-and-Go,5,false,"Sequential transfer action: The whole body alternates between seated and standing positions, incorporating a pivot turn and gait phase."
33,timed_up_and_go,Timed Up-and-Go,6,false,"Functional composite action: The whole body exhibits a multi-phase sequence including sit-to-stand, gait, turn, and return to sit."
34,stair_ascent,Stair Ascent,1,false,"Upward step action: The left leg flexes at the hip and knee in the sagittal plane, initiating vertical elevation."
34,stair_ascent,Stair Ascent,2,false,Alternating gait action: The lower limb engages in sagittal plane motion with hip and knee flexion for step elevation.
34,stair_ascent,Stair Ascent,3,false,"Upward step action: The right leg reciprocates movement, maintaining sagittal plane alignment during ascent."
34,stair_ascent,Stair Ascent,4,false,Alternating gait action: The torso maintains forward lean while lower limbs flex in the sagittal plane for elevation.
34,stair_ascent,Stair Ascent,5,true,"Upward step action: The arms swing in coordination, aiding balance as the lower limbs elevate the body vertically."
34,stair_ascent,Stair Ascent,6,false,"Alternating gait action: The lower limb transitions from dorsiflexion to plantarflexion, ensuring continuous ground contact."
35,stair_descent,Stair Descent,1,false,Downward step action: Lower limb moves in the sagittal plane with eccentric quadriceps control as the knee flexes from 0° to 90° during descent.
35,stair_descent,Stair Descent,2,false,"Alternating gait action: Right leg supports body weight while left leg descends in the sagittal plane, emphasizing eccentric control."
35,stair_descent,Stair Descent,3,false,"Reactive stepping action: Left leg initiates descent with knee flexion in the sagittal plane, requiring eccentric muscle control."
35,stair_descent,Stair Descent,4,false,Upward step action: Not applicable; focus on sagittal plane descent with eccentric control in lower limbs.
35,stair_descent,Stair Descent,5,false,"Downward step action: Sagittal plane movement with alternating leg descent, emphasizing eccentric quadriceps control and increased fall risk."
35,stair_descent,Stair Descent,6,true,Alternating gait action: Lower limbs coordinate in the sagittal plane with eccentric control as the knee flexes during stair descent.


==> anc/assets/ckd/catalogue_35.csv <==
catalogue_index,domain,action_id,display_name,laterality,source_hint,brief
1,fms_functional_screening,deep_squat,Deep Squat,bilateral,Neumann — Kinesiology Ch.11 (hip/knee); AAOS lower extremity ROM; Norkin & White goniometric norms,"Bilateral, symmetrical hip, knee, and ankle mobility with thoracic extension. Arms held overhead. Assesses combined lower body mobility and stability."
2,fms_functional_screening,hurdle_step,Hurdle Step,alternating,Neumann — Kinesiology Ch.12 (hip stability); AAOS hip/ankle ROM; APTA balance and stepping CPG,Single-leg stance while contralateral hip flexes >90° to step over an obstacle. Tests unilateral stance stability and stepping coordination.
3,fms_functional_screening,inline_lunge,In-Line Lunge,alternating,Neumann — Kinesiology Ch.11-12 (hip/knee mobility); AAOS hip/knee/ankle ROM; Norkin & White,"Split stance, front foot touching toe-line, rear knee touches floor. Assesses hip mobility, knee stability, and thoracic rotation in a narrowed base."
4,fms_functional_screening,shoulder_mobility,Shoulder Mobility,bilateral,AAOS shoulder ROM; Neumann — Kinesiology Ch.5 (shoulder complex); Norkin & White shoulder mobility norms,"Bilateral reaching: one arm overhead reaching down the back, other arm reaching up the back. Evaluates combined shoulder internal/external rotation and thoracic mobility."
5,fms_functional_screening,active_straight_leg_raise,Active Straight Leg Raise,alternating,"AAOS hip ROM; Neumann — Kinesiology Ch.11 (hip flexion, pelvic stability); Norkin & White hamstring flexibility norms",Supine; active hip flexion of tested leg to maximum while contralateral leg stays flat. Assesses active hamstring/calf flexibility and pelvis stability.
6,fms_functional_screening,trunk_stability_pushup,Trunk Stability Push-Up,bilateral,"Neumann — Kinesiology Ch.9 (trunk/spine stabilization); McGill — Low Back Disorders (spinal stability, neutral spine)",Prone push-up maintaining rigid plank body alignment (no sagging/pike). Screens sagittal-plane trunk stabilization.
7,fms_functional_screening,rotary_stability,Quadruped Rotary Stability,alternating,Composite coordination exercise — describe kinematically; no direct AAOS/Neumann standard. Draw from core stabilization literature (McGill — Low Back Disorders; Sahrmann — Movement Impairment Syndromes).,"Four-point kneeling (quadruped); ipsilateral arm extends forward and leg extends backward simultaneously, maintaining neutral lumbar spine and level pelvis. Tests multi-plane core and shoulder-girdle stability under diagonal loading; do NOT cite FMS as a source — describe joint kinematics directly."
8,lower_limb,sit_to_stand,Sit-to-Stand Transfer,bilateral,WHO/ICF Activity - Transfers; APTA Neurological CPG,Rising from a seated position to standing. Key ADL task used in stroke and Parkinson's rehabilitation. Tests bilateral lower limb strength and postural control.
9,lower_limb,stand_to_sit,Stand-to-Sit Transfer,bilateral,WHO/ICF Activity - Transfers,Controlled lowering from standing to seated position. Eccentric quadriceps and hip control. Reverse of sit-to-stand; requires greater eccentric control.
10,lower_limb,side_lunge,Side Lunge (Lateral Lunge),alternating,General physiotherapy; adductor/hip strengthening,Step laterally; weight-bearing leg flexes deeply while contralateral leg extends. Assesses frontal-plane hip mobility and mediolateral dynamic stability.
11,lower_limb,forward_step_up,Forward Step-Up,alternating,APTA post-surgical rehabilitation protocol,"Step onto a raised platform with single leg, bring trailing leg to stand. Tests unilateral quadriceps strength and step negotiation ability."
12,lower_limb,lateral_step_up,Lateral Step-Up,alternating,Hip abductor strengthening; APTA,Approach platform from the side; weight-bearing leg lifts body. Emphasizes hip abductor and lateral pelvic stability.
13,lower_limb,single_leg_stance,Single-Leg Stance,alternating,Berg Balance Scale item; neurological rehabilitation,Static balance on one leg; other leg lifted and held. Standard balance test; time to failure indicates fall risk.
14,lower_limb,calf_raise,Calf Raise (Heel Rise),bilateral,Ankle plantar flexor strengthening; post-stroke,Rise onto toes bilaterally from standing. Tests gastrocnemius and soleus strength; ankle ROM indicator.
15,lower_limb,knee_extension_open_chain,Open-Chain Knee Extension,alternating,Quadriceps rehabilitation; post-TKR protocol,Seated; extend lower leg from 90° knee flexion to full extension. Isolated quadriceps strengthening in non-weight-bearing.
16,lower_limb,hip_abduction_standing,Standing Hip Abduction,alternating,Gluteus medius strengthening; hip stability,Stand on one leg; raise contralateral leg laterally to ~30-45°. Tests gluteus medius and tensor fasciae latae strength.
17,lower_limb,lateral_trunk_tilt,Lateral Trunk Tilt,bilateral,KIMORE exercise set; trunk lateral flexion ROM,"Standing, arms at sides; tilt trunk laterally without pelvic shift. Assesses thoracolumbar lateral flexor mobility and control."
18,lower_limb,trunk_rotation,Trunk Rotation,bilateral,Spinal mobility; Parkinson's rehabilitation for axial rigidity,Standing; rotate shoulders relative to hips through transverse plane. Assesses thoracic rotation and counters axial rigidity in PD.
19,lower_limb,pelvis_rotation,Pelvis Rotation,bilateral,Lumbar-pelvic mobility; Parkinson's rehabilitation,Standing; rotate pelvis relative to fixed shoulders/trunk (hula motion). Assesses lumbar-pelvic dissociation; key for gait rehabilitation.
20,upper_limb,shoulder_abduction,Standing Shoulder Abduction,bilateral,AAOS shoulder ROM; rotator cuff rehabilitation,Arms start at sides; raise bilaterally in coronal plane to ≥150°. Assesses rotator cuff strength and subacromial space function.
21,upper_limb,shoulder_flexion,Standing Shoulder Flexion,bilateral,AAOS shoulder ROM; anterior deltoid,Arms raise forward in sagittal plane to 180°. Tests anterior deltoid and shoulder flexor strength.
22,upper_limb,shoulder_extension,Standing Shoulder Extension,bilateral,AAOS shoulder ROM; posterior capsule,Arms extend backward from neutral position to max ~60°. Tests posterior deltoid and shoulder extensor strength.
23,upper_limb,shoulder_scaption,Standing Shoulder Scaption,bilateral,Supraspinatus testing; scapular plane elevation,"Arms raise 30-45° anterior to coronal plane (scapular plane), to 150°. More natural than pure abduction; preferred rotator cuff strengthening."
24,upper_limb,shoulder_internal_external_rotation,Shoulder Internal/External Rotation,alternating,AAOS shoulder ROM; rotator cuff; post-surgical,Elbow at 90° flexion at side; rotate forearm inward (internal) and outward (external). Tests subscapularis (internal) and infraspinatus/teres minor (external).
25,upper_limb,elbow_flexion_extension,Elbow Flexion and Extension,bilateral,AAOS elbow ROM; biceps/triceps rehabilitation,Curl elbow from full extension (0°) to maximum flexion (~150°) and return. Assesses biceps brachii and brachialis strength.
26,upper_limb,reaching_forward,Functional Forward Reach,bilateral,Functional Reach Test; stroke upper limb rehabilitation,Standing; reach arms forward as far as possible without stepping or losing balance. Tests anterior limit of stability and shoulder flexor endurance.
27,balance_postural,tandem_stance,Tandem Stance,bilateral,Berg Balance Scale; Romberg test variant,Stand heel-to-toe in a narrow tandem line. Challenges mediolateral balance; more difficult than side-by-side standing.
28,balance_postural,weight_shifting_lateral,Lateral Weight Shifting,bilateral,Stroke rehabilitation postural control; APTA,Standing; shift body weight from right leg to left leg rhythmically. Trains mediolateral postural control and weight transfer.
29,balance_postural,weight_shifting_anteroposterior,Anteroposterior Weight Shifting,bilateral,Stroke rehabilitation postural control,Standing; shift weight forward (toes) then backward (heels) rhythmically. Trains sagittal-plane postural limits and ankle strategy.
30,balance_postural,sit_reach_forward,Seated Forward Reach,bilateral,APTA balance assessment; seated postural control,Seated without back support; reach arms forward as far as possible. Tests seated anterior stability and trunk extension.
31,balance_postural,stepping_task,Reactive Stepping,alternating,Fall prevention; ANPT Parkinson's CPG,Single step forward/lateral in response to balance challenge. Tests reactive postural response and step initiation.
32,gait_locomotion,walking_normal,Normal Overground Walking,alternating,WHO/ICF Mobility; Gait rehabilitation,Self-selected comfortable walking speed over flat ground. Reference gait pattern; alternating reciprocal lower limb movements.
33,gait_locomotion,timed_up_and_go,Timed Up-and-Go,bilateral,TUG clinical test; APTA; Parkinson's/stroke CPG,"Rise from chair, walk 3m, turn 180°, return to chair, sit. Composite mobility test; benchmark for fall risk and functional mobility."
34,gait_locomotion,stair_ascent,Stair Ascent,alternating,Post-surgical rehabilitation; functional mobility,Step up a sequence of stairs in alternating leg pattern. Requires eccentric deceleration and propulsion in single-leg stance.
35,gait_locomotion,stair_descent,Stair Descent,alternating,Post-surgical rehabilitation; falls prevention,Step down a sequence of stairs in alternating leg pattern. Eccentric quadriceps control; more fall-risk than ascent.


==> anc/assets/ckd/class_mappings.json <==
{
  "kimore": {
    "class_count": 5,
    "codes": [
      "Es1",
      "Es2",
      "Es3",
      "Es4",
      "Es5"
    ],
    "mapping": [
      {
        "code": "Es1",
        "label": 0,
        "name": "shoulder_flexion",
        "official_name": "Lifting of the arms",
        "evidence": "feat_extract_Ex1.m primary outcome is shoulder_extR/L computed from atan2 between Spine_Sh and Elbow → shoulder forward elevation."
      },
      {
        "code": "Es2",
        "label": 1,
        "name": "lateral_trunk_tilt",
        "official_name": "Lateral tilt of the trunk with the arms in extension",
        "evidence": "feat_extract_Ex2.m primary outcome is angolobustoL/R = atan2((Shoulder − Hip) X/Y) in the frontal plane → trunk lateral tilt."
      },
      {
        "code": "Es3",
        "label": 2,
        "name": "trunk_rotation",
        "official_name": "Trunk rotation",
        "evidence": "feat_extract_Ex3.m primary outcome is linkelbow = |Elbow_L − Elbow_R| with arms-extended posture → axial trunk rotation about the longitudinal axis."
      },
      {
        "code": "Es4",
        "label": 3,
        "name": "pelvis_rotation",
        "official_name": "Pelvis rotations on the transverse plane",
        "evidence": "feat_extract_Ex4.m primary outcomes are Spine_B(:,3) (depth) and Spine_B(:,1) (lateral) variations → pelvis rotation in the transverse plane."
      },
      {
        "code": "Es5",
        "label": 4,
        "name": "deep_squat",
        "official_name": "Squatting",
        "evidence": "The CKD key deep_squat corresponds to the dataset's official exercise name Squatting."
      }
    ],
    "evidence_source": "KiMoRe dataset shipping MATLAB scripts (Es{N}/Script/feat_extract_Ex{N}.m)"
  },
  "uiprmd": {
    "class_count": 10,
    "codes": [
      "m01",
      "m02",
      "m03",
      "m04",
      "m05",
      "m06",
      "m07",
      "m08",
      "m09",
      "m10"
    ],
    "mapping": [
      {
        "code": "m01",
        "label": 0,
        "name": "deep_squat"
      },
      {
        "code": "m02",
        "label": 1,
        "name": "hurdle_step"
      },
      {
        "code": "m03",
        "label": 2,
        "name": "inline_lunge"
      },
      {
        "code": "m04",
        "label": 3,
        "name": "side_lunge"
      },
      {
        "code": "m05",
        "label": 4,
        "name": "sit_to_stand"
      },
      {
        "code": "m06",
        "label": 5,
        "name": "active_straight_leg_raise"
      },
      {
        "code": "m07",
        "label": 6,
        "name": "shoulder_abduction"
      },
      {
        "code": "m08",
        "label": 7,
        "name": "shoulder_extension"
      },
      {
        "code": "m09",
        "label": 8,
        "name": "shoulder_internal_external_rotation"
      },
      {
        "code": "m10",
        "label": 9,
        "name": "shoulder_scaption"
      }
    ],
    "evidence_source": "Vakanski, Jun, Paul, Baker (2018), Data 3(1):2 — UI-PRMD Reduced Dataset. Native movement IDs are m01..m10."
  }
}


==> anc/assets/ckd/critical_pairs_15.json <==
{
  "pair_count": 15,
  "critical_pairs": [
    [
      "trunk_rotation",
      "pelvis_rotation"
    ],
    [
      "lateral_trunk_tilt",
      "trunk_rotation"
    ],
    [
      "lateral_trunk_tilt",
      "pelvis_rotation"
    ],
    [
      "shoulder_abduction",
      "shoulder_scaption"
    ],
    [
      "shoulder_abduction",
      "shoulder_flexion"
    ],
    [
      "shoulder_flexion",
      "reaching_forward"
    ],
    [
      "shoulder_extension",
      "reaching_forward"
    ],
    [
      "sit_to_stand",
      "stand_to_sit"
    ],
    [
      "forward_step_up",
      "lateral_step_up"
    ],
    [
      "stair_ascent",
      "stair_descent"
    ],
    [
      "weight_shifting_lateral",
      "weight_shifting_anteroposterior"
    ],
    [
      "deep_squat",
      "sit_to_stand"
    ],
    [
      "walking_normal",
      "timed_up_and_go"
    ],
    [
      "hurdle_step",
      "forward_step_up"
    ],
    [
      "inline_lunge",
      "side_lunge"
    ]
  ]
}


==> anc/assets/ckd/selected_sentences_35.csv <==
catalogue_index,action_id,display_name,selected_candidate_index,selected_sentence
1,deep_squat,Deep Squat,3,"Deep squat action: Begin with sagittal plane flexion of hips, knees, and ankles, maintaining arms overhead for balance."
2,hurdle_step,Hurdle Step,5,"Hurdle step action: The right leg performs sagittal hip flexion over 90 degrees, extending the knee to navigate the hurdle."
3,inline_lunge,In-Line Lunge,1,In-Line Lunge action: Lower limb alternates in sagittal plane with front foot stepping to toe-line and rear knee descending.
4,shoulder_mobility,Shoulder Mobility,6,"Complex shoulder mobility action: Left arm elevates overhead, executing shoulder flexion and external rotation; concurrently, the right arm positions behind the back, engaging shoulder extension and internal rotation."
5,active_straight_leg_raise,Active Straight Leg Raise,5,"Active straight leg raise action: The tested leg ascends in a sagittal plane hip flexion, ensuring the contralateral leg remains flat and extended."
6,trunk_stability_pushup,Trunk Stability Push-Up,2,"Rigid-plank trunk action: Execute a push-up by extending elbows to 0 degrees, ensuring the core maintains stability in the sagittal plane."
7,rotary_stability,Quadruped Rotary Stability,3,"Quadruped rotary stability action: Achieve core stability by extending ipsilateral limbs in a diagonal multi-plane motion, keeping the lumbar spine neutral."
8,sit_to_stand,Sit-to-Stand Transfer,2,"Sagittal transfer action: Begin with lower limb flexion at 90°, progressing to full extension as the trunk returns to vertical alignment."
9,stand_to_sit,Stand-to-Sit Transfer,5,"Sagittal transfer action: Symmetric lower limb descent in the sagittal plane, transitioning to a seated position."
10,side_lunge,Side Lunge,5,Side lunge action: Lower limb executes deep flexion in frontal plane with lateral step.
11,forward_step_up,Forward Step-Up,6,"Sagittal elevation action: Lower limb initiates hip and knee flexion, moving upward onto a raised platform."
12,lateral_step_up,Lateral Step-Up,5,"Lateral step action: Frontal plane lateral lift initiated by hip abduction, ensuring alternating weight transfer."
13,single_leg_stance,Single-Leg Stance,5,Static balance action: Lower limb achieves unilateral support with lifted leg flexed; multi-plane stability maintained.
14,calf_raise,Calf Raise (Heel Rise),2,"Calf raise action: Bilateral ankle plantarflexion occurs in the sagittal plane, causing heels to rise while knees remain straight."
15,knee_extension_open_chain,Open-Chain Knee Extension,3,"Quadriceps strengthening action: The lower limb executes a knee extension in the sagittal axis, moving from 90° flexion to 0° extension."
16,hip_abduction_standing,Standing Hip Abduction,1,Hip abduction action: The right leg abducts 30-45° in the frontal plane while the left leg remains stable.
17,lateral_trunk_tilt,Lateral Trunk Tilt,1,"Side-bending trunk action: The trunk laterally flexes in the frontal plane, keeping the arms at the sides, while the pelvis remains stationary."
18,trunk_rotation,Trunk Rotation,2,"Pelvic-turning action: Engage thoracic rotation with shoulders moving in the transverse plane, while hips remain minimal in movement."
19,pelvis_rotation,Pelvis Rotation,1,"Pelvic-turning action: The pelvis rotates in the transverse plane while the shoulders remain stable, indicating lumbar-pelvic dissociation."
20,shoulder_abduction,Standing Shoulder Abduction,5,Frontal arm-raising action: Arms ascend in the coronal plane with elbows locked and no lateral trunk movement.
21,shoulder_flexion,Standing Shoulder Flexion,2,"Sagittal plane arm elevation action: Arms flex from 0° to 180° in the sagittal plane, with the trunk remaining vertical throughout."
22,shoulder_extension,Standing Shoulder Extension,4,"Sagittal shoulder-extension action: Bilateral arms move back in the sagittal plane, elbows remain extended, trunk upright."
23,shoulder_scaption,Standing Shoulder Scaption,6,"Scapular-plane arm-raising action: Movement initiates with the supraspinatus, transitioning to deltoid dominance, as arms rise in the scapular plane."
24,shoulder_internal_external_rotation,Shoulder Internal/External Rotation,3,"Transverse-plane shoulder-rotation action: Upper limb movement occurs as the forearm rotates inward and outward, with a fixed elbow position."
25,elbow_flexion_extension,Elbow Flexion and Extension,4,"Sagittal elbow flexion action: Elbows flex from full extension to maximum flexion, then extend back symmetrically."
26,reaching_forward,Functional Forward Reach,2,"Sagittal arm-reaching action: Both arms extend forward in the sagittal plane, shoulders flexing 0° to 90-120°, while maintaining balance."
27,tandem_stance,Tandem Stance,5,Equilibrium maintenance action: The legs are positioned in a tandem stance with the spine vertical and arms slightly abducted.
28,weight_shifting_lateral,Lateral Weight Shifting,4,"Rhythmic weight transfer action: The whole body moves in the frontal plane, alternating weight from one leg to the other while feet stay planted."
29,weight_shifting_anteroposterior,Anteroposterior Weight Shifting,1,Anteroposterior weight-shift action: The whole body shifts forward and backward in the sagittal plane while maintaining bilateral closed-chain weight bearing.
30,sit_reach_forward,Seated Forward Reach,4,"Seated reach action: Arms reach forward maximally, trunk flexes in sagittal plane."
31,stepping_task,Reactive Stepping,4,"Reactive stepping action: The left leg executes a quick lateral step in the coronal plane, initiating balance recovery."
32,walking_normal,Normal Overground Walking,2,Alternating gait action: Lower limb movement occurs in the sagittal plane with cyclic gait phases and no flight phase.
33,timed_up_and_go,Timed Up-and-Go,2,"Composite functional action: The whole body performs a 180° turn with trunk rotation, distinguishing it from continuous sagittal walking."
34,stair_ascent,Stair Ascent,5,"Upward step action: The arms swing in coordination, aiding balance as the lower limbs elevate the body vertically."
35,stair_descent,Stair Descent,6,Alternating gait action: Lower limbs coordinate in the sagittal plane with eccentric control as the knee flexes during stair descent.


==> anc/assets/ckd/selection_objective.json <==
{
  "formula": "mean_all + 0.85*mean_confusable + 0.35*mean_nearest_neighbor + 0.50*max_cosine + 0.20*mean_family + 0.30*N(cosine > 0.90)",
  "coefficients": {
    "mean_all": 1.0,
    "mean_confusable": 0.85,
    "mean_nearest_neighbor": 0.35,
    "max_cosine": 0.5,
    "mean_family": 0.2,
    "count_over_0.90": 0.3
  },
  "sentence_format_penalty": {
    "banned_observer_facing_starter": 1.0,
    "missing_action_colon": 0.75,
    "missing_terminal_period": 0.05
  },
  "banned_starters": [
    "imagine",
    "notice",
    "watch",
    "observe",
    "view",
    "spot",
    "examine",
    "pay attention",
    "witness",
    "assume"
  ],
  "optimisation_direction": "lower_is_better",
  "final_anchor_bank_metrics": {
    "objective": 4.258028338819584,
    "mean_cosine": 0.7979827897889273,
    "max_cosine": 0.9272192716598511,
    "nearest_neighbor_penalty": 0.8847676907266889,
    "critical_pair_penalty": 0.8449691573778788,
    "family_penalty": 0.8427171883759675,
    "over_90_count": 6
  }
}


==> anc/assets/ckd/stage1_prompt.txt <==
STAGE 1: STRUCTURED CKD ENTRY GENERATION
Recorded API model alias: gpt-4o
Temperature: 0.2
Maximum output tokens: 3500

===== SYSTEM MESSAGE =====
You are a world-class clinical physiotherapist and biomechanics expert with 20+ years of experience in musculoskeletal and neurological rehabilitation. Your knowledge is grounded in the following authoritative sources:

1. AAOS (American Academy of Orthopaedic Surgeons) — joint ROM values, neutral-zero method
2. Norkin & White — Measurement of Joint Motion (goniometric clinical norms)
3. Neumann — Kinesiology of the Musculoskeletal System (joint biomechanics, muscle synergies, compensation mechanisms)
4. APTA/ANPT Clinical Practice Guidelines — evidence-based standards for stroke, Parkinson's, and orthopedic rehabilitation
5. Parkinson's Foundation CPG and NICE Parkinson's Disease Guidelines — PD-specific deviations (festination, freezing, postural instability, reduced arm swing)
6. Winter — Biomechanics and Motor Control of Human Movement (gait phases, joint kinetics/kinematics)
7. Perry & Burnfield — Gait Analysis (normal and pathological gait)
8. Berg Balance Scale / Tinetti POMA — functional balance thresholds for population_anchors ONLY

Do NOT reference KiMoRe, UI-PRMD, or any specific research dataset at any point.
Do NOT use FMS as a kinematic reference. Do NOT use WHO/ICF for joint angles.

Your task is to generate a structured clinical dictionary entry (v3 format) for a rehabilitation exercise using 6-step Chain-of-Thought reasoning:

  Step 0 — Movement taxonomy: Classify primary_plane / primary_region / weight_bearing /
           laterality_type / core_movement_type. Then state which universal confusion
           CATEGORIES this exercise is most likely to be confused with.
  Step 1 — Movement anatomy: joints, sequence, angle ranges (cite AAOS/Neumann).
  Step 2 — Universal discriminative signatures by movement CATEGORY (4 sub-bullets):
           vs. same_plane_different_type | vs. same_region_different_plane |
           vs. similar_weight_bearing | vs. same_core_type
           (Do NOT compare against specific exercise names from any dataset.)
  Step 3 — Clinical population deviations: healthy / PD / stroke / orthopedic.
  Step 4 — NTU-25 joint mapping.
  Step 5 — Phase sequence with joint angle landmarks.

Then output a complete JSON block with ALL of these fields:
  action_id, display_name, domain, laterality, clinical_sources,
  movement_taxonomy (object with 5 sub-fields),
  aliases (list of ≥3 alternative names from clinical/medical literature),
  discriminative_sentence (string, ≤40 words, most unique biomechanical feature for CLIP encoding),
  cot_reasoning_summary, part_descriptions, population_anchors, phase_anchors,
  open_vocab_signature, aaos_rom_reference,
  confusion_discriminators (backward-compatible, 3 entries using common exercise names),
  confusion_discriminators_v3 (object with 4 category keys as shown in exemplars).

IMPORTANT RULES FOR discriminative_sentence:
  - ≤40 words (hard limit — CLIP has a 77 token limit).
  - Describe only THIS exercise's most unique biomechanical signature.
  - Must be self-contained — readable without knowing which dataset this belongs to.
  - Include: primary plane, primary joints/region, direction of movement, key distinguishing feature.
  - Do NOT include proper nouns (dataset names, patient group names).

NTU-25 joint IDs: 1=spine_mid, 2=shoulder_R, 3=elbow_R, 4=wrist_R, 5=shoulder_L, 6=elbow_L,
7=wrist_L, 8=hip_R, 9=knee_R, 10=ankle_R, 11=hip_L, 12=knee_L, 13=ankle_L, 14=spine_base,
15=neck, 16=head, 17=hand_R, 18=hand_L, 19=foot_R, 20=foot_L, 21=hip_center, 22=spine_top,
23=thumb_R, 24=thumb_L, 25=nose

===== USER MESSAGE TEMPLATE =====


===== FEW-SHOT EXEMPLAR 1 (DO NOT REPEAT IN YOUR ANSWER) =====
Exercise: Sit-to-Stand Transfer
Laterality: bilateral
Source: WHO/ICF Activity - Transfers; APTA Neurological CPG
Brief: Rising from a seated position to standing.

REASONING:
Step 0 — Movement taxonomy classification:
  primary_plane: sagittal (trunk and bilateral knee/hip extend in sagittal plane)
  primary_region: lower_limb (hips, knees, ankles are primary joints)
  weight_bearing: bilateral_closed_chain (both feet on floor throughout)
  laterality_type: bilateral_symmetric
  core_movement_type: functional_transfer (ascending from seated → standing)
  → Universal confusion categories: other sagittal lower-limb transitions, bilateral
    closed-chain squatting patterns, seated-start exercises.

Step 1 — Movement anatomy:
Sit-to-stand begins from static seated (hips ~90°, knees ~90°).
Phase 1 (forward lean): trunk flexes ~20-30° to shift CoM anterior to feet.
Phase 2 (ascent): bilateral hip+knee extend 90°→0°; ankle dorsiflexion → plantarflexion.
Phase 3 (standing): spine returns vertical, hips ~170-180°.

Step 2 — Universal discriminative signatures by movement category:
vs. same-plane-different-type (sagittal lower-limb but non-transfer):
  Deep squat DESCENDS from standing then ascends; sit-to-stand STARTS from a static
  seated configuration (hip/knee ~90° for ≥3 frames) — temporal direction reversed.
vs. same-region-different-plane (lower-limb but frontal/transverse):
  Lateral lunge moves in frontal plane with one knee flexing and other extending
  asymmetrically; sit-to-stand is bilateral symmetric in sagittal plane only.
vs. similar-weight-bearing (bilateral closed-chain sagittal):
  Calf raise isolates ankle plantar flexion only; sit-to-stand requires simultaneous
  bilateral knee AND hip extension from 90°, with trunk forward lean preceding knee drive.
vs. same-start-configuration:
  Stand-to-sit is the reverse — eccentric descent from standing INTO seated; sit-to-stand
  is concentric ascent FROM seated INTO standing.

Step 3 — Clinical population deviations:
- Healthy: smooth symmetric; trunk lean ~22°; completed <3s; bilateral simultaneous.
- Parkinson's: reduced trunk forward lean (axial rigidity); jerky knee extension; festination.
- Stroke (hemiplegia): affected knee lags >15° behind; lateral lean toward stronger side.
- Orthopedic (TKA): guarding pattern; reduced velocity; limited range at operated joint.

Step 4 — NTU-25 joint mapping:
Primary: 8(hip_R), 9(knee_R), 10(ankle_R), 11(hip_L), 12(knee_L), 13(ankle_L)
Trunk: 1(spine_mid), 14(spine_base)
Momentum assist: 2(shoulder_R), 5(shoulder_L)

Step 5 — Phase sequence:
  Phase 1 "static_seated":  hip~90°, knee~90°, minimal velocity for ≥3 frames.
  Phase 2 "forward_lean":   trunk flexes 20-30°; hip stays ~90°; ankle dorsiflexes.
  Phase 3 "ascent":         bilateral knee 90°→0°; hip 90°→170°; trunk returns vertical.
  Phase 4 "standing":       knee~0°, hip~170-180°, spine vertical.

STRUCTURED OUTPUT:
{
  "action_id": "sit_to_stand",
  "display_name": "Sit-to-Stand Transfer",
  "domain": "lower_limb",
  "laterality": "bilateral",
  "clinical_sources": ["WHO/ICF Activity Transfers", "APTA Neurological CPG", "AAOS Hip/Knee ROM"],
  "movement_taxonomy": {
    "primary_plane": "sagittal",
    "primary_region": "lower_limb",
    "weight_bearing": "bilateral_closed_chain",
    "laterality_type": "bilateral_symmetric",
    "core_movement_type": "functional_transfer"
  },
  "aliases": [
    "chair rise", "rising from sitting", "STS transfer", "sit-stand", "transfer to standing"
  ],
  "discriminative_sentence": "Bilateral concentric hip and knee extension from static 90-degree seated position; trunk forward lean precedes knee drive; ascending sagittal transfer unique among lower-limb exercises.",
  "cot_reasoning_summary": "Starts from static 90°-seated configuration; trunk flexes forward before bilateral hip+knee extension; final standing alignment restores spine vertical.",
  "part_descriptions": {
    "left_leg": "knee extends ~90°→0°; hip extends ~90°→170°; ankle dorsiflexion then neutral",
    "right_leg": "symmetric to left_leg in healthy subjects",
    "torso": "forward trunk lean ~20-30° in early phase, returns vertical by phase 4",
    "arms": "anteriorly raised 30-60° for momentum; shoulder flexion assists CoM shift"
  },
  "population_anchors": {
    "healthy": "smooth symmetric bilateral extension; trunk lean ~22°; completed within 3 seconds",
    "parkinson": "reduced trunk forward lean due to axial rigidity; jerky bilateral knee extension; possible festination",
    "stroke_hemiplegia": "asymmetric push-off: affected knee lags >15° behind unaffected; lateral trunk lean toward stronger side",
    "orthopedic": "guarding pattern at operated joint; reduced velocity; limited ROM at affected hip or knee"
  },
  "phase_anchors": {
    "static_seated": "bilateral hip~90°, knee~90°, trunk vertical, minimal velocity ≥3 frames",
    "forward_lean": "trunk flexes 20-30°; hip~90°; ankle dorsiflexes",
    "ascent": "bilateral knee 90°→0°; hip 90°→170°; trunk returning vertical",
    "standing_alignment": "knee~0°, hip~170-180°, spine vertical"
  },
  "open_vocab_signature": {
    "movement_region": "lower_limb_dominant",
    "symmetry": "bilateral",
    "dominant_joint_action": "knee_extension_and_hip_extension",
    "temporal_signature": "static_seated_start → trunk_lean → ascending → standing",
    "distinguishing_features": ["static_start_configuration", "bilateral_symmetry", "trunk_leads_before_knees_extend"]
  },
  "aaos_rom_reference": {
    "hip_flexion": "0-120°", "hip_extension": "0-20°",
    "knee_flexion": "0-135°", "ankle_dorsiflexion": "0-20°"
  },
  "confusion_discriminators": {
    "vs_deep_squat": "Deep squat descends from standing; sit-to-stand begins from static seated 90° position.",
    "vs_stand_to_sit": "Opposite direction — eccentric descent vs. concentric ascent.",
    "vs_inline_lunge": "Lunge is unilateral split-stance; sit-to-stand is strictly bilateral and symmetric."
  },
  "confusion_discriminators_v3": {
    "vs_same_plane_different_type": "Other sagittal lower-limb patterns (squat, step-up) all START from standing; sit-to-stand uniquely starts from fully seated static configuration with hip/knee ~90° for ≥3 frames.",
    "vs_same_region_different_plane": "Frontal-plane lower-limb exercises (lateral lunge, hip abduction) require asymmetric frontal motion; sit-to-stand is strictly bilateral sagittal with no lateral weight shift.",
    "vs_similar_weight_bearing": "Calf raise (bilateral closed-chain) moves only at ankle; sit-to-stand requires simultaneous multi-joint hip AND knee extension from 90° flexion.",
    "vs_same_core_type": "Stand-to-sit is the reverse functional transfer with eccentric control descending into seated; sit-to-stand is concentric ascending."
  }
}
===== END OF EXEMPLAR 1 =====

===== FEW-SHOT EXEMPLAR 2 (DO NOT REPEAT IN YOUR ANSWER) =====
Exercise: Standing Shoulder Abduction
Laterality: bilateral
Source: AAOS shoulder ROM; rotator cuff rehabilitation
Brief: Arms raised bilaterally in coronal plane to ≥150°.

REASONING:
Step 0 — Movement taxonomy classification:
  primary_plane: frontal (arms elevate in coronal plane)
  primary_region: upper_limb (bilateral shoulder primary)
  weight_bearing: bilateral_standing (lower limbs static)
  laterality_type: bilateral_symmetric
  core_movement_type: ROM_strength (shoulder elevation ROM + rotator cuff strength)
  → Universal confusion categories: other upper-limb elevation exercises,
    frontal-plane exercises, bilateral upper-limb ROM tasks.

Step 1 — Movement anatomy:
Arms elevate from 0° (anatomical) to 150-180° in the coronal (frontal) plane.
Supraspinatus initiates 0-90°; deltoid dominates 90-170°.
Scapulohumeral rhythm: scapula upward rotation ~60°, GH joint ~120°.
Elbows remain extended throughout; trunk stays vertical.

Step 2 — Universal discriminative signatures by movement category:
vs. same-plane-different-type (frontal upper-limb, different joint action):
  Standing hip abduction is frontal-plane but involves the LOWER limb; shoulder abduction
  is strictly frontal-plane UPPER limb with arms reaching above shoulder height.
vs. same-region-different-plane (upper-limb but sagittal/transverse):
  Shoulder flexion: arms move FORWARD (sagittal); abduction: arms move SIDEWAYS (frontal).
  Internal/external rotation: forearm rotates in transverse plane at fixed elbow.
vs. similar-elevation-pattern (bilateral arm elevation):
  Shoulder scaption: arms rise 30-45° ANTERIOR to frontal plane; pure abduction is exactly
  90° to trunk in the frontal plane (arm vector stays in YZ plane, not tilted forward).
vs. same-core-type (ROM/strength upper limb):
  Shoulder flexion reaches 180° forward; abduction reaches ≥150° laterally; the plane of
  motion (frontal vs. sagittal) is the primary discriminator detectable as arm vector angle.

Step 3 — Clinical population deviations:
- Healthy: bilateral simultaneous abduction ≥150°; symmetric; no trunk lean; scapular rhythm.
- Parkinson's: amplitude restricted 90-120°; bradykinesia; ipsilateral trunk lean >10°.
- Stroke (hemiplegia): affected arm <90° or stationary; contralateral lean >15°.
- Orthopedic: velocity dip/painful arc 60-120°; shoulder hiking (trapezius substitution).

Step 4 — NTU-25 joint mapping:
Primary: 2(shoulder_R), 3(elbow_R), 4(wrist_R), 5(shoulder_L), 6(elbow_L), 7(wrist_L)
Trunk stability: 1(spine_mid), 22(spine_top)
Reference: 21(hip_center) as vertical axis

Step 5 — Phase sequence:
  Phase 1 "resting": arms at sides, shoulder ~0°, elbows extended.
  Phase 2 "lift": bilateral abduction 0°→150°; elbows extended; trunk stable.
  Phase 3 "peak": arm vector horizontal (±10°) in frontal plane; shoulder ≥150°.
  Phase 4 "lower": controlled eccentric return; symmetric velocity.

STRUCTURED OUTPUT:
{
  "action_id": "shoulder_abduction",
  "display_name": "Standing Shoulder Abduction",
  "domain": "upper_limb",
  "laterality": "bilateral",
  "clinical_sources": ["AAOS Shoulder ROM", "Rotator Cuff Rehabilitation CPG", "Neumann Kinesiology Ch.5"],
  "movement_taxonomy": {
    "primary_plane": "frontal",
    "primary_region": "upper_limb",
    "weight_bearing": "bilateral_standing",
    "laterality_type": "bilateral_symmetric",
    "core_movement_type": "ROM_strength"
  },
  "aliases": [
    "shoulder lateral raise", "glenohumeral abduction", "coronal plane arm raise", "bilateral arm abduction"
  ],
  "discriminative_sentence": "Bilateral arms elevate in strict frontal (coronal) plane to 150-180 degrees; elbows extended; trunk stationary; supraspinatus and deltoid activation without forward lean.",
  "cot_reasoning_summary": "Arms elevate bilaterally in strict frontal plane; supraspinatus initiates, deltoid dominates; trunk vertical; elbows extended throughout.",
  "part_descriptions": {
    "left_arm": "shoulder abducts 0°→150° in coronal plane; elbow stays extended (0°); wrist at shoulder height at peak",
    "right_arm": "symmetric to left_arm in healthy subjects",
    "torso": "spine vertical throughout; lateral lean >10° indicates compensation",
    "legs": "bilateral stance, no lower limb movement"
  },
  "population_anchors": {
    "healthy": "smooth simultaneous bilateral abduction ≥150°; symmetric; trunk vertical; full scapulohumeral rhythm",
    "parkinson": "amplitude 90-120°; slow uneven start; ipsilateral trunk lean >10°",
    "stroke_hemiplegia": "affected arm <90° or stationary; unilateral; contralateral trunk lean >15°",
    "orthopedic": "velocity dip at 60-120° subacromial arc; shoulder hiking as trapezius substitution"
  },
  "phase_anchors": {
    "resting": "shoulders at 0°, elbows extended, arms at sides",
    "lift": "bilateral abduction 0°→150°; trunk stable",
    "peak": "arm vector horizontal (±10°) in frontal plane; shoulder ≥150°",
    "lower": "controlled eccentric return; symmetric"
  },
  "open_vocab_signature": {
    "movement_region": "upper_limb_dominant",
    "symmetry": "bilateral",
    "dominant_joint_action": "shoulder_abduction",
    "temporal_signature": "resting → bilateral_lift → horizontal_peak → lower",
    "distinguishing_features": ["frontal_plane_motion", "bilateral_arm_elevation", "trunk_stationary"]
  },
  "aaos_rom_reference": {
    "shoulder_abduction": "0-180°", "shoulder_flexion": "0-180°", "shoulder_extension": "0-60°"
  },
  "confusion_discriminators": {
    "vs_shoulder_flexion": "Flexion: arms forward (sagittal); abduction: arms sideways (frontal).",
    "vs_shoulder_scaption": "Scaption: arms 30-45° anterior to frontal; abduction: exactly 90° to trunk.",
    "vs_shoulder_extension": "Extension: arms backward to only ~60°; abduction: lateral elevation >90°."
  },
  "confusion_discriminators_v3": {
    "vs_same_plane_different_type": "Frontal-plane lower-limb exercises (lateral lunge, hip abduction) involve leg elevation; shoulder abduction is strictly upper-limb with bilateral arms rising above shoulder height in the coronal plane.",
    "vs_same_region_different_plane": "Shoulder flexion (sagittal, forward) and shoulder extension (sagittal, backward) both move arms in the sagittal plane; abduction moves arms in the FRONTAL plane — arm vector stays at 90° to trunk without forward tilt.",
    "vs_similar_elevation_pattern": "Shoulder scaption elevates arms 30-45° anterior to frontal (scapular plane); pure abduction is exactly perpendicular to trunk in the coronal plane. Detectable: arm vector angle from frontal plane <15° = abduction.",
    "vs_same_core_type": "Among bilateral bilateral ROM exercises, shoulder abduction uniquely shows simultaneous lateral (coronal) arm elevation with NO trunk movement; weight shifting exercises move the COM laterally instead."
  }
}
===== END OF EXEMPLAR 2 =====

===== FEW-SHOT EXEMPLAR 3 (DO NOT REPEAT IN YOUR ANSWER) =====
Exercise: Tandem Stance
Laterality: bilateral
Source: Berg Balance Scale; Romberg test variant; ANPT fall prevention
Brief: Stand heel-to-toe in a narrow tandem line.

REASONING:
Step 0 — Movement taxonomy classification:
  primary_plane: multi (balance challenge in all planes; no dominant movement plane)
  primary_region: whole_body (postural stabilization; foot alignment is primary)
  weight_bearing: bilateral_closed_chain (both feet on floor; narrow base)
  laterality_type: bilateral_tandem (feet aligned AP, not side-by-side)
  core_movement_type: balance_static (static postural hold with minimal intentional movement)
  → Universal confusion categories: other static balance tasks, bilateral standing tasks,
    exercises with near-zero joint velocity.

Step 1 — Movement anatomy:
Static balance with near-zero mediolateral base of support (feet heel-to-toe).
All joints near-neutral: knees ~5-10° flexion, hips neutral, spine vertical.
Ankle strategy (plantarflexion/dorsiflexion oscillations) maintains COM over narrow BoS.
Hip strategy (small hip abductor activations) as secondary correction.
NTU joints 19/20 (feet) align along single AP line.

Step 2 — Universal discriminative signatures by movement category:
vs. same-plane (multi-plane balance):
  Single-leg stance: one foot LIFTED entirely off ground; tandem: BOTH feet always on ground.
  Tandem can be identified by near-zero lateral gap between feet (joints 19/20) while both
  foot heights remain near-zero.
vs. same-region-different-core-type (whole-body, dynamic):
  Walking or weight shifting: intentional COM displacement with detectable velocity;
  tandem: COM held approximately stationary — near-zero joint velocity is the success metric.
vs. similar-weight-bearing (bilateral standing, narrow BoS):
  Normal standing: feet at shoulder-width (large mediolateral gap between joints 19/20);
  tandem: feet in heel-to-toe line (near-zero lateral gap, normal AP gap maintained).
vs. same-core-type (static balance tasks):
  Anteroposterior weight shifting: bilateral feet also on ground, but there is intentional
  rhythmic COM displacement in sagittal direction; tandem: no rhythmic movement, COM held.

Step 3 — Clinical population deviations:
- Healthy: hold ≥10s; minimal sway; joint velocities <2°/s; micro-ankle corrections.
- Parkinson's: increased AP sway; truncal rigidity; fails within 3-5s; frequent step-outs.
- Stroke (hemiplegia): COM shifted toward stronger side; asymmetric mediolateral sway.
- Orthopedic (ankle): reduced corrective ROM; increased hip strategy; early step-out.

Step 4 — NTU-25 joint mapping:
Foot alignment: 19(foot_R), 20(foot_L) — AP aligned, near-zero lateral gap
Lower limb: 9(knee_R), 12(knee_L) — ~5-10° flexion; 8(hip_R), 11(hip_L) near neutral
Trunk: 1(spine_mid), 22(spine_top) — vertical; 21(hip_center) as COM proxy
Arms: 2/5(shoulders) — slight abduction <20° for balance micro-correction

Step 5 — Phase sequence:
  Phase 1 "preparation": feet at natural stance.
  Phase 2 "foot_placement": one foot placed heel-to-toe in front of other.
  Phase 3 "hold": timed static hold; near-zero joint velocity (<2°/s).
  Phase 4 "release": deliberate step-out.

STRUCTURED OUTPUT:
{
  "action_id": "tandem_stance",
  "display_name": "Tandem Stance",
  "domain": "balance_postural",
  "laterality": "bilateral",
  "clinical_sources": ["Berg Balance Scale", "ANPT Fall Prevention CPG", "Romberg Test Variant"],
  "movement_taxonomy": {
    "primary_plane": "multi",
    "primary_region": "whole_body",
    "weight_bearing": "bilateral_closed_chain",
    "laterality_type": "bilateral_tandem",
    "core_movement_type": "balance_static"
  },
  "aliases": [
    "heel-to-toe stance", "tandem balance", "Romberg tandem", "semi-tandem stance"
  ],
  "discriminative_sentence": "Static balance on both feet aligned heel-to-toe with near-zero mediolateral base; success measured by minimal joint velocity and sway without stepping; both feet always contact ground.",
  "cot_reasoning_summary": "Static balance with near-zero mediolateral BoS; both feet on ground aligned heel-to-toe; ankle strategy is primary corrective mechanism; near-zero joint velocity indicates successful hold.",
  "part_descriptions": {
    "left_leg": "foot aligned AP with right foot; knee ~5-10° flexion; hip neutral",
    "right_leg": "heel directly in front of left toe; symmetric weight-bearing ideally",
    "torso": "spine vertical; trunk sway >5° indicates failure",
    "arms": "slight abduction <20° for micro-balance correction"
  },
  "population_anchors": {
    "healthy": "hold ≥10s; joint velocities <2°/s; ankle micro-corrections; no upper limb support",
    "parkinson": "increased AP sway; truncal rigidity prevents ankle corrections; fails within 3-5s",
    "stroke_hemiplegia": "COM shifted toward stronger side; asymmetric weight distribution; increased sway",
    "orthopedic": "reduced ankle corrective ROM; increased hip strategy; early step-out"
  },
  "phase_anchors": {
    "preparation": "feet at shoulder-width; COM centered",
    "foot_placement": "one foot to heel-to-toe; transient COM shift",
    "hold": "all joints near-stationary; foot joints 19/20 aligned AP; COM over BoS",
    "release": "deliberate step-out; brief single-leg weight transfer"
  },
  "open_vocab_signature": {
    "movement_region": "whole_body_static_balance",
    "symmetry": "bilateral",
    "dominant_joint_action": "postural_stabilization",
    "temporal_signature": "preparation → foot_placement → static_hold → release",
    "distinguishing_features": ["both_feet_on_ground", "near_zero_joint_velocity", "heel_to_toe_alignment"]
  },
  "aaos_rom_reference": {
    "ankle_dorsiflexion": "0-20°", "ankle_plantarflexion": "0-50°", "knee_flexion": "0-135°"
  },
  "confusion_discriminators": {
    "vs_single_leg_stance": "Single-leg: one foot lifted; tandem: both feet always on ground.",
    "vs_weight_shifting_lateral": "Weight shifting: intentional rhythmic COM displacement; tandem: COM held stationary.",
    "vs_normal_standing": "Normal standing: feet at shoulder-width; tandem: heel-to-toe line."
  },
  "confusion_discriminators_v3": {
    "vs_same_core_type": "Single-leg stance (also static balance) has ONE foot lifted off the ground entirely; tandem stance keeps BOTH feet on the ground with near-zero lateral gap — detectable by both foot joint heights remaining near-zero.",
    "vs_same_region_different_core_type": "Lateral weight shifting (bilateral whole-body, dynamic) shows rhythmic mediolateral COM oscillation with detectable velocity; tandem stance shows near-zero velocity across all joints as the success measure.",
    "vs_similar_weight_bearing": "Normal standing (bilateral closed-chain) has feet at shoulder-width (~30-40cm lateral gap between joints 19/20); tandem stance has near-zero lateral gap between feet in a heel-to-toe line.",
    "vs_same_plane": "Anteroposterior weight shifting (also bilateral static-start) produces intentional sagittal COM displacement; tandem stance suppresses all directional movement to maintain static COM position."
  }
}
===== END OF EXEMPLAR 3 =====

===== FEW-SHOT EXEMPLAR 4 (DO NOT REPEAT IN YOUR ANSWER) =====
Exercise: Timed Up-and-Go
Laterality: alternating (composite)
Source: TUG clinical test; APTA; ANPT Parkinson's and Stroke CPGs
Brief: Rise from chair, walk 3m, turn 180°, return and sit. Fall-risk benchmark.

REASONING:
Step 0 — Movement taxonomy classification:
  primary_plane: multi (sagittal transfers + sagittal gait + transverse turn)
  primary_region: whole_body (composite: lower limb, trunk, gait)
  weight_bearing: alternating_closed_chain (gait phases) + bilateral (transfers)
  laterality_type: alternating (gait) with bilateral transitions (sit/stand)
  core_movement_type: composite_functional (4-phase: transfer + gait + turn + transfer)
  → Universal confusion categories: composite multi-phase tasks, gait exercises,
    tasks that combine seated transfers with walking.

Step 1 — Movement anatomy:
4-phase composite:
(A) Sit-to-stand: hip/knee 90°→0°; trunk forward lean then vertical.
(B) Forward walking: alternating gait; arm swing; trunk ~5-10° forward lean.
(C) 180° turn: asymmetric foot pivot; trunk rotation ~30-40°.
(D) Return and stand-to-sit: reverse gait; eccentric hip/knee 0°→90°.

Step 2 — Universal discriminative signatures by movement category:
vs. same-plane-different-type (sagittal gait without directional change):
  Normal walking is a continuous sagittal gait without seated START or RETURN or
  directional change; TUG uniquely begins AND ends at seated 90° hip flexion with
  walking in between — detectable as hip transitions from ~90° to ~0° and back to ~90°.
vs. same-region-different-phase (lower-limb transfers alone):
  Sit-to-stand ends at standing (no walking follows); stand-to-sit begins at standing
  (no walking precedes); TUG is the only task that CHAINS both with gait and a turn.
vs. same-core-type (composite multi-phase):
  Stair ascent/descent has sequential sagittal step-up/step-down phases but NO seated
  transfer and NO directional change; TUG contains a 180° turn and chair transfers.
vs. similar-gait-component:
  TUG turn (Phase C): trunk rotates ~30-40° with asymmetric pivot in ≤3 steps;
  normal walking: trunk rotation <10° with symmetric reciprocal gait — no pivot.

Step 3 — Clinical population deviations:
- Healthy older adult: <12s; smooth transitions; balanced arm swing; turn ≤3 steps.
- Parkinson's: >20s; festination; en-bloc turn >5 steps; freeze at turn; reduced arm swing.
- Stroke (hemiplegia): >20s; circumduction gait; asymmetric sit-to-stand; faster turn toward unaffected side.
- Orthopedic (TKA): >15s; antalgic gait; wide-arc turn; cautious sit-to-stand.

Step 4 — NTU-25 joint mapping:
Lower limb: 8/11(hips), 9/12(knees), 10/13(ankles), 19/20(feet) — alternating gait
Upper limb: 2/5(shoulders), 3/6(elbows) — reciprocal arm swing
Trunk: 1(spine_mid) — ~5-10° forward in gait; ~30-40° rotation in turn
COM proxy: 21(hip_center) — linear displacement in walking; arc during turn

Step 5 — Phase sequence:
  Phase 1 "sit_to_stand": hip~90°→170°; knee~90°→0°; trunk forward lean then vertical.
  Phase 2 "forward_walk": alternating gait; trunk ~5-10° forward; reciprocal arm swing.
  Phase 3 "turn_180": asymmetric pivot ≤3 steps; trunk rotation ~30-40°.
  Phase 4 "return_and_sit": reverse gait; trunk flexes; bilateral knee/hip 0°→90° eccentric.

STRUCTURED OUTPUT:
{
  "action_id": "timed_up_and_go",
  "display_name": "Timed Up-and-Go",
  "domain": "gait_locomotion",
  "laterality": "alternating",
  "clinical_sources": ["TUG Clinical Test", "APTA Neurological CPG", "ANPT Parkinson's CPG", "Berg Balance Scale"],
  "movement_taxonomy": {
    "primary_plane": "multi",
    "primary_region": "whole_body",
    "weight_bearing": "alternating_and_bilateral",
    "laterality_type": "alternating_composite",
    "core_movement_type": "composite_functional"
  },
  "aliases": [
    "TUG test", "get-up-and-go", "timed get-up-and-go", "mobility assessment TUG"
  ],
  "discriminative_sentence": "Four-phase composite: sit-to-stand, forward walking, 180-degree turn, and return to seated; uniquely begins and ends at 90-degree hip flexion with walking and turning in between.",
  "cot_reasoning_summary": "4-phase composite — sit-to-stand → gait → 180° turn → stand-to-sit. Uniquely begins and ends seated 90°; fall risk scored by total time.",
  "part_descriptions": {
    "left_leg": "alternates swing and stance during gait; contributes to turn pivot",
    "right_leg": "reciprocal to left_leg",
    "torso": "forward ~5-10° in gait; ~30-40° rotation in turn; vertical in transfers",
    "arms": "reciprocal swing 20-30° during gait; reduced or absent in Parkinson's"
  },
  "population_anchors": {
    "healthy": "<12s; smooth transitions; balanced arm swing; turn ≤3 steps; gait ~1.0-1.4 m/s",
    "parkinson": ">20s; festination; en-bloc turn >5 steps; freeze at turn; reduced arm swing",
    "stroke_hemiplegia": ">20s; circumduction gait; asymmetric sit-to-stand; faster turn toward unaffected side",
    "orthopedic": ">15s; antalgic gait; wide-arc turn; cautious sit-to-stand"
  },
  "phase_anchors": {
    "sit_to_stand": "hip~90°→170°; knee~90°→0°; trunk forward lean then vertical",
    "forward_walk": "alternating lower limb; arm swing; trunk ~5-10° forward",
    "turn_180": "asymmetric pivot; trunk rotation ~30-40°; ≤3 steps normal",
    "return_and_sit": "reverse gait; trunk flexes; bilateral knee/hip 0°→90°"
  },
  "open_vocab_signature": {
    "movement_region": "whole_body_composite",
    "symmetry": "alternating",
    "dominant_joint_action": "multi_phase_gait_and_transfer",
    "temporal_signature": "static_seated → ascending → walking → turning → walking_back → descending_seated",
    "distinguishing_features": ["starts_and_ends_seated", "directional_change_mid_task", "composite_multi_phase", "alternating_gait"]
  },
  "aaos_rom_reference": {
    "hip_flexion": "0-120°", "knee_flexion": "0-135°", "ankle_dorsiflexion": "0-20°", "shoulder_flexion": "0-180°"
  },
  "confusion_discriminators": {
    "vs_walking_normal": "TUG includes sit-to-stand AND a 180° turn; normal walking has neither.",
    "vs_sit_to_stand": "Sit-to-stand ends at standing; TUG continues into walking, turning, and returning to sit.",
    "vs_stair_ascent": "Stair ascent: vertical COM displacement; TUG: horizontal walking with direction change and transfers."
  },
  "confusion_discriminators_v3": {
    "vs_same_plane_different_type": "Normal gait is continuous sagittal alternating movement without a seated start or 180° turn; TUG shows hip angle transitions from ~90° (seated) → ~0° (walking) → ~90° (seated return) — unique bookend signature.",
    "vs_same_region_different_core_type": "Sit-to-stand and stand-to-sit are isolated single-direction transfers; TUG chains BOTH directions with a gait segment and direction-change pivot — detectable as multi-phase hip angle trajectory within one sequence.",
    "vs_same_core_type": "Stair ascent/descent (also composite lower-limb) has sequential vertical step phases but NO directional change and NO seated transfer; TUG is the only composite task with a 180° trunk rotation turn phase.",
    "vs_similar_gait_component": "During walking phases, TUG gait is kinematically identical to normal walking; discriminator is the transition context: TUG immediately precedes or follows a chair transfer or turn, not continuous straight walking."
  }
}
===== END OF EXEMPLAR 4 =====


Now generate a full v3 CoT dictionary entry for the following exercise.
Follow the EXACT 6-step reasoning format (Step 0 through Step 5) from the most
similar exemplar domain:
  lower_limb / transfer → Exemplar 1 (sit_to_stand)
  upper_limb / ROM      → Exemplar 2 (shoulder_abduction)
  balance / static      → Exemplar 3 (tandem_stance)
  gait / composite      → Exemplar 4 (timed_up_and_go)

Exercise: {display_name}
Laterality: {laterality}
Source: {source_hint}
Brief: {brief}

Required 6-step reasoning:
0. Step 0: Movement taxonomy — classify primary_plane / primary_region / weight_bearing /
           laterality_type / core_movement_type; list universal confusion categories.
1. Step 1: Movement anatomy — joints, sequence, angle ranges.
2. Step 2: Universal discriminative signatures by MOVEMENT CATEGORY (4 sub-bullets as shown
           in exemplars; do NOT name specific exercises from any dataset).
3. Step 3: Clinical population deviations (healthy / PD / stroke / orthopedic).
4. Step 4: NTU-25 joint mapping.
5. Step 5: Phase sequence with joint angle landmarks.

Then output a complete JSON block starting with { and ending with }.
Ensure discriminative_sentence is ≤40 words and self-contained.
Ensure confusion_discriminators_v3 has exactly 4 category keys.

Additional v8.2b CLIP-facing constraints:
- Keep the exact same six-step CKD schema.
- Keep one discriminative_sentence only.
- The discriminative_sentence must be <=40 words.
- Put the primary moving region in the first clause.
- Explicitly state movement plane or axis.
- Prefer visually distinctive leading phrases over generic wording.
- Avoid dataset names and benchmark-specific wording.
- Avoid pathology wording inside the discriminative_sentence.
- Keep the remaining fields clinically grounded and detailed.


NOTE: The placeholders are replaced using catalogue_35.csv. Exact rendered prompts for all actions are provided in stage1_prompts_35.json.


==> anc/assets/ckd/stage2_prompt.txt <==
STAGE 2: DISCRIMINATIVE SENTENCE-CANDIDATE GENERATION
Recorded API model alias: gpt-4o
Temperature: 0.5
Candidates per action: 6
Maximum candidate length: 40 words
Maximum output tokens: 1200

===== SYSTEM MESSAGE =====
You are a precise biomechanics-aware clinical language generator.

===== USER MESSAGE TEMPLATE =====

You are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.

Requirements:
- Generate exactly 6 candidates.
- Each candidate must be <=40 words.
- Output JSON only: {"candidates": ["...", "..."]}
- Every candidate must start with a declarative clinical action label ending in `action:`.
- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.
- Put the primary moving region in the first clause.
- Explicitly state movement plane or axis.
- Avoid dataset names.
- Avoid pathology wording.
- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.
- Avoid teaching, instructional, or observer-facing language.
- Avoid generic openings like `whole body action` unless unavoidable.

Important related confusion pairs for this action:
{related_confusion_pairs}

Family-style guidance:
{family_style_guidance}

Action context:
{action_context_json}

NOTE: The placeholders are replaced with the action's related confusable pairs, family-style guidance, and structured context. The exact rendered prompts for all actions are stored in stage2_prompts_35.json.


==> anc/assets/ckd/stage2_prompts_35.json <==
{
  "model_alias": "gpt-4o",
  "temperature": 0.5,
  "max_tokens": 1200,
  "candidate_count_per_action": 6,
  "maximum_words_per_candidate": 40,
  "system_message": "You are a precise biomechanics-aware clinical language generator.",
  "prompts": {
    "deep_squat": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- deep_squat vs sit_to_stand\n\nFamily-style guidance:\nUse a declarative clinical action label ending with `action:` and then describe the motion.\n\nAction context:\n{\n  \"action_id\": \"deep_squat\",\n  \"display_name\": \"Deep Squat\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"sagittal\",\n    \"primary_region\": \"lower_limb\",\n    \"weight_bearing\": \"bilateral_closed_chain\",\n    \"laterality_type\": \"bilateral_symmetric\",\n    \"core_movement_type\": \"ROM_strength\"\n  },\n  \"cot_reasoning_summary\": \"Simultaneous hip, knee, and ankle flexion in sagittal plane; arms overhead; full cycle of descent and ascent; requires balance and coordination.\",\n  \"part_descriptions\": {\n    \"left_leg\": \"hip flexes 0°→110-130°; knee flexes 0°→130-150°; ankle dorsiflexes 0°→20-30°\",\n    \"right_leg\": \"symmetric to left_leg in healthy subjects\",\n    \"torso\": \"maintains thoracic extension; arms overhead with shoulder flexion ~180°\",\n    \"arms\": \"held overhead; shoulder flexion ~180°; stable throughout\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Other sagittal lower-limb patterns (e.g., sit-to-stand) start from seated; deep squat starts from standing and involves full descent and ascent.\",\n    \"vs_same_region_different_plane\": \"Frontal-plane lower-limb exercises (e.g., lateral lunge) involve asymmetric leg positioning; deep squat is symmetric in the sagittal plane.\",\n    \"vs_similar_weight_bearing\": \"Bilateral closed-chain exercises like calf raises isolate ankle movement; deep squat involves multi-joint flexion and extension with arms overhead.\",\n    \"vs_same_core_type\": \"ROM/strength exercises like leg press use external resistance; deep squat is free-standing, requiring balance and coordination.\"\n  },\n  \"phase_anchors\": {\n    \"standing_start\": \"hips, knees, ankles ~0°; arms overhead\",\n    \"descent\": \"hips 0°→110-130°; knees 0°→130-150°; ankles dorsiflex 0°→20-30°\",\n    \"bottom_position\": \"maximum flexion; arms stable overhead\",\n    \"ascent\": \"return to standing; reverse joint angles to ~0°\"\n  }\n}\n",
    "hurdle_step": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- hurdle_step vs forward_step_up\n\nFamily-style guidance:\nUse a declarative clinical action label ending with `action:` and then describe the motion.\n\nAction context:\n{\n  \"action_id\": \"hurdle_step\",\n  \"display_name\": \"Hurdle Step\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"sagittal\",\n    \"primary_region\": \"lower_limb\",\n    \"weight_bearing\": \"unilateral_closed_chain\",\n    \"laterality_type\": \"alternating\",\n    \"core_movement_type\": \"balance_and_stepping\"\n  },\n  \"cot_reasoning_summary\": \"Single-leg stance with contralateral hip flexion >90° to step over an obstacle; tests unilateral stance stability and stepping coordination.\",\n  \"part_descriptions\": {\n    \"left_leg\": \"supports body weight; hip and knee extend; ankle neutral\",\n    \"right_leg\": \"hip flexes >90°; knee extends to clear hurdle; ankle dorsiflexes\",\n    \"torso\": \"remains upright; minimal sway; core engaged for balance\",\n    \"arms\": \"may assist with balance; slight abduction\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Lunges involve both legs moving; hurdle step requires one leg stationary while the other steps over an obstacle.\",\n    \"vs_same_region_different_plane\": \"Lateral stepping involves frontal plane movement; hurdle step is strictly sagittal with hip flexion and knee extension.\",\n    \"vs_similar_weight_bearing\": \"Single-leg stance maintains static balance; hurdle step requires dynamic hip flexion and knee extension.\",\n    \"vs_same_core_type\": \"Step-up exercises involve ascending onto a platform; hurdle step involves stepping over an obstacle without elevation change.\"\n  },\n  \"phase_anchors\": {\n    \"stance_preparation\": \"weight shifts to supporting leg; hip/knee of stepping leg flex ~90°\",\n    \"hurdle_clearance\": \"stepping leg hip flexes >90°; knee extends; ankle dorsiflexes\",\n    \"return\": \"stepping leg returns to ground; hip/knee extend; weight rebalances\"\n  }\n}\n",
    "inline_lunge": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- inline_lunge vs side_lunge\n\nFamily-style guidance:\nUse a declarative clinical action label ending with `action:` and then describe the motion.\n\nAction context:\n{\n  \"action_id\": \"inline_lunge\",\n  \"display_name\": \"In-Line Lunge\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"sagittal\",\n    \"primary_region\": \"lower_limb\",\n    \"weight_bearing\": \"alternating_closed_chain\",\n    \"laterality_type\": \"alternating\",\n    \"core_movement_type\": \"mobility_stability\"\n  },\n  \"cot_reasoning_summary\": \"Alternating sagittal split stance; front foot on toe-line; rear knee descends to floor; assesses hip mobility, knee stability, and thoracic rotation in a narrowed base.\",\n  \"part_descriptions\": {\n    \"left_leg\": \"front foot on toe-line; knee flexes ~90°; hip flexes ~90°\",\n    \"right_leg\": \"rear knee descends to floor; hip extends ~0°; ankle dorsiflexes\",\n    \"torso\": \"upright with slight thoracic rotation; maintains balance\",\n    \"arms\": \"may assist with balance; slight abduction\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Other sagittal lower-limb exercises (squat, step-up) involve bilateral or vertical movement; in-line lunge is alternating with a split stance and rear knee descent.\",\n    \"vs_same_region_different_plane\": \"Frontal-plane lower-limb exercises (lateral lunge) involve lateral movement; in-line lunge is strictly sagittal with alternating forward and backward movement.\",\n    \"vs_similar_weight_bearing\": \"Alternating closed-chain exercises (step-up) involve elevation; in-line lunge maintains ground level with a split stance and rear knee descent.\",\n    \"vs_same_core_type\": \"Mobility and stability exercises (static balance) lack dynamic movement; in-line lunge involves dynamic sagittal movement with alternating leg action.\"\n  },\n  \"phase_anchors\": {\n    \"initial_stance\": \"feet together; upright posture\",\n    \"step_forward\": \"front foot steps to toe-line; rear heel lifts\",\n    \"descent\": \"rear knee lowers to floor; front knee flexes ~90°\",\n    \"return\": \"front foot pushes off; return to initial stance\"\n  }\n}\n",
    "shoulder_mobility": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- none\n\nFamily-style guidance:\nUse an upper-limb action label. Preferred style: `Frontal arm-raising action: ...`, `Sagittal arm-raising action: ...`, `Scapular-plane arm-raising action: ...`, `Shoulder-rotation action: ...`.\n\nAction context:\n{\n  \"action_id\": \"shoulder_mobility\",\n  \"display_name\": \"Shoulder Mobility\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"multi\",\n    \"primary_region\": \"upper_limb\",\n    \"weight_bearing\": \"non_weight_bearing\",\n    \"laterality_type\": \"bilateral_symmetric\",\n    \"core_movement_type\": \"ROM_assessment\"\n  },\n  \"cot_reasoning_summary\": \"Bilateral shoulder movement with one arm overhead and the other behind back; assesses internal/external rotation and thoracic mobility; multi-plane motion with distinct upper limb positioning.\",\n  \"part_descriptions\": {\n    \"left_arm\": \"overhead reach: shoulder flexion and external rotation; elbow flexed\",\n    \"right_arm\": \"behind back reach: shoulder extension and internal rotation; elbow flexed\",\n    \"torso\": \"slight thoracic extension and rotation to accommodate arm positions\",\n    \"neck\": \"neutral or slight lateral flexion to accommodate arm reach\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Other upper limb exercises in the sagittal or frontal plane do not involve simultaneous multi-plane shoulder rotation and thoracic mobility.\",\n    \"vs_same_region_different_plane\": \"Exercises focusing solely on sagittal or frontal plane movement lack the multi-plane rotational component of shoulder mobility.\",\n    \"vs_similar_weight_bearing\": \"Non-weight-bearing upper limb exercises typically do not assess combined shoulder internal and external rotation with thoracic mobility.\",\n    \"vs_same_core_type\": \"Other ROM assessments may focus on single-plane motion; shoulder mobility uniquely combines multi-plane shoulder rotation and thoracic extension.\"\n  },\n  \"phase_anchors\": {\n    \"initial_position\": \"arms at sides; shoulders neutral\",\n    \"overhead_reach\": \"one arm overhead; shoulder flexion and external rotation\",\n    \"behind_back_reach\": \"other arm behind back; shoulder extension and internal rotation\",\n    \"final_position\": \"both arms in position; assess ROM and thoracic mobility\"\n  }\n}\n",
    "active_straight_leg_raise": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- none\n\nFamily-style guidance:\nUse a declarative clinical action label ending with `action:` and then describe the motion.\n\nAction context:\n{\n  \"action_id\": \"active_straight_leg_raise\",\n  \"display_name\": \"Active Straight Leg Raise\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"sagittal\",\n    \"primary_region\": \"lower_limb\",\n    \"weight_bearing\": \"unilateral_open_chain\",\n    \"laterality_type\": \"alternating\",\n    \"core_movement_type\": \"ROM_assessment\"\n  },\n  \"cot_reasoning_summary\": \"Alternating unilateral hip flexion in sagittal plane; tested leg lifts while contralateral leg remains flat; assesses hamstring flexibility and pelvic stability.\",\n  \"part_descriptions\": {\n    \"tested_leg\": \"hip flexes 0°→90° or more; knee extended; ankle neutral\",\n    \"contralateral_leg\": \"remains flat; hip and knee extended\",\n    \"torso\": \"remains stable; minimal pelvic tilt\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Other sagittal lower-limb exercises (e.g., knee extension) involve different joint actions; active straight leg raise is unilateral hip flexion with knee extension.\",\n    \"vs_same_region_different_plane\": \"Frontal-plane lower-limb exercises (e.g., hip abduction) involve lateral movement; active straight leg raise is strictly sagittal with no lateral displacement.\",\n    \"vs_similar_weight_bearing\": \"Unilateral open-chain exercises like leg curl involve knee flexion; active straight leg raise maintains knee extension throughout.\",\n    \"vs_same_core_type\": \"Passive straight leg raise involves external assistance; active straight leg raise requires participant to actively lift the leg.\"\n  },\n  \"phase_anchors\": {\n    \"initial_position\": \"supine; both legs flat; hips and knees extended\",\n    \"hip_flexion\": \"tested leg hip flexes 0°→90° or more; knee remains extended\",\n    \"peak_hold\": \"maximum hip flexion; contralateral leg flat; pelvis stable\",\n    \"return\": \"tested leg returns to initial position; controlled descent\"\n  }\n}\n",
    "trunk_stability_pushup": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- none\n\nFamily-style guidance:\nUse a trunk/pelvis action label. Preferred style: `Shoulder-led twisting action: ...`, `Pelvic-turning action: ...`, `Side-bending trunk action: ...`, `Rigid-plank trunk action: ...`.\n\nAction context:\n{\n  \"action_id\": \"trunk_stability_pushup\",\n  \"display_name\": \"Trunk Stability Push-Up\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"sagittal\",\n    \"primary_region\": \"core_trunk\",\n    \"weight_bearing\": \"bilateral_closed_chain\",\n    \"laterality_type\": \"bilateral_symmetric\",\n    \"core_movement_type\": \"stability_control\"\n  },\n  \"cot_reasoning_summary\": \"Prone push-up with rigid plank alignment; core stabilizes in sagittal plane; bilateral arm extension supports body weight; no sagging or piking allowed.\",\n  \"part_descriptions\": {\n    \"left_arm\": \"elbow extends from ~90° to 0°; shoulder flexes slightly to support weight\",\n    \"right_arm\": \"symmetric to left_arm in healthy subjects\",\n    \"torso\": \"maintains rigid plank alignment; spine neutral; no sagging or piking\",\n    \"legs\": \"static; feet dorsiflexed; knees extended\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Other sagittal core exercises (e.g., crunches) involve trunk flexion/extension; trunk stability push-up maintains a rigid plank with no trunk movement.\",\n    \"vs_same_region_different_plane\": \"Transverse plane core exercises (e.g., Russian twists) involve rotational movement; trunk stability push-up is strictly sagittal with no rotation.\",\n    \"vs_similar_weight_bearing\": \"Plank (also bilateral closed-chain) is static; trunk stability push-up involves dynamic elbow extension while maintaining plank.\",\n    \"vs_same_core_type\": \"Standard push-up allows trunk movement; trunk stability push-up requires maintaining rigid plank alignment throughout.\"\n  },\n  \"phase_anchors\": {\n    \"start_position\": \"prone; elbows flexed ~90°; spine neutral; feet dorsiflexed\",\n    \"push_up\": \"elbows extend to 0°; trunk remains rigid; spine neutral\",\n    \"end_position\": \"arms fully extended; body in plank; spine neutral; no sagging\"\n  }\n}\n",
    "rotary_stability": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- none\n\nFamily-style guidance:\nUse a declarative clinical action label ending with `action:` and then describe the motion.\n\nAction context:\n{\n  \"action_id\": \"rotary_stability\",\n  \"display_name\": \"Quadruped Rotary Stability\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"multi\",\n    \"primary_region\": \"core_and_limb\",\n    \"weight_bearing\": \"quadruped_closed_chain\",\n    \"laterality_type\": \"alternating\",\n    \"core_movement_type\": \"stability_coordination\"\n  },\n  \"cot_reasoning_summary\": \"Quadruped position with ipsilateral arm and leg extending; neutral lumbar spine; tests multi-plane core and shoulder-girdle stability under diagonal loading.\",\n  \"part_descriptions\": {\n    \"left_arm\": \"shoulder flexes ~0°→90°; elbow extends ~0°; wrist neutral\",\n    \"right_leg\": \"hip extends ~0°→10-20°; knee extends ~0°; ankle neutral\",\n    \"torso\": \"lumbar spine neutral; pelvis level; minimal rotation\",\n    \"right_arm\": \"symmetric to left_arm when alternating\",\n    \"left_leg\": \"symmetric to right_leg when alternating\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Plank exercises maintain static core engagement without limb extension; quadruped rotary stability involves dynamic limb extension in a multi-plane context.\",\n    \"vs_same_region_different_plane\": \"Exercises like side plank focus on lateral stability; quadruped rotary stability requires multi-plane coordination with diagonal limb extension.\",\n    \"vs_similar_weight_bearing\": \"Quadruped rock-back maintains all limbs in contact with the ground; quadruped rotary stability involves lifting and extending limbs.\",\n    \"vs_same_core_type\": \"Traditional core stability exercises like crunches focus on sagittal plane flexion; quadruped rotary stability emphasizes multi-plane coordination and stability.\"\n  },\n  \"phase_anchors\": {\n    \"preparation\": \"quadruped position; hands under shoulders; knees under hips\",\n    \"extension\": \"ipsilateral arm and leg extend; lumbar spine neutral; pelvis level\",\n    \"hold\": \"maintain extended position; minimal sway; neutral spine\",\n    \"return\": \"controlled return to quadruped; maintain alignment\"\n  }\n}\n",
    "sit_to_stand": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- sit_to_stand vs stand_to_sit\n- deep_squat vs sit_to_stand\n\nFamily-style guidance:\nUse a transfer or seated-task label. Preferred style: `Sagittal transfer action: ...`, `Seated reach action: ...`.\n\nAction context:\n{\n  \"action_id\": \"sit_to_stand\",\n  \"display_name\": \"Sit-to-Stand Transfer\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"sagittal\",\n    \"primary_region\": \"lower_limb\",\n    \"weight_bearing\": \"bilateral_closed_chain\",\n    \"laterality_type\": \"bilateral_symmetric\",\n    \"core_movement_type\": \"functional_transfer\"\n  },\n  \"cot_reasoning_summary\": \"Starts from static 90°-seated configuration; trunk flexes forward before bilateral hip+knee extension; final standing alignment restores spine vertical.\",\n  \"part_descriptions\": {\n    \"left_leg\": \"knee extends ~90°→0°; hip extends ~90°→170°; ankle dorsiflexion then neutral\",\n    \"right_leg\": \"symmetric to left_leg in healthy subjects\",\n    \"torso\": \"forward trunk lean ~20-30° in early phase, returns vertical by phase 4\",\n    \"arms\": \"anteriorly raised 30-60° for momentum; shoulder flexion assists CoM shift\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Other sagittal lower-limb patterns (squat, step-up) all START from standing; sit-to-stand uniquely starts from fully seated static configuration with hip/knee ~90° for ≥3 frames.\",\n    \"vs_same_region_different_plane\": \"Frontal-plane lower-limb exercises (lateral lunge, hip abduction) require asymmetric frontal motion; sit-to-stand is strictly bilateral sagittal with no lateral weight shift.\",\n    \"vs_similar_weight_bearing\": \"Calf raise (bilateral closed-chain) moves only at ankle; sit-to-stand requires simultaneous multi-joint hip AND knee extension from 90° flexion.\",\n    \"vs_same_core_type\": \"Stand-to-sit is the reverse functional transfer with eccentric control descending into seated; sit-to-stand is concentric ascending.\"\n  },\n  \"phase_anchors\": {\n    \"static_seated\": \"bilateral hip~90°, knee~90°, trunk vertical, minimal velocity ≥3 frames\",\n    \"forward_lean\": \"trunk flexes 20-30°; hip~90°; ankle dorsiflexes\",\n    \"ascent\": \"bilateral knee 90°→0°; hip 90°→170°; trunk returning vertical\",\n    \"standing_alignment\": \"knee~0°, hip~170-180°, spine vertical\"\n  }\n}\n",
    "stand_to_sit": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- sit_to_stand vs stand_to_sit\n\nFamily-style guidance:\nUse a transfer or seated-task label. Preferred style: `Sagittal transfer action: ...`, `Seated reach action: ...`.\n\nAction context:\n{\n  \"action_id\": \"stand_to_sit\",\n  \"display_name\": \"Stand-to-Sit Transfer\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"sagittal\",\n    \"primary_region\": \"lower_limb\",\n    \"weight_bearing\": \"bilateral_closed_chain\",\n    \"laterality_type\": \"bilateral_symmetric\",\n    \"core_movement_type\": \"functional_transfer\"\n  },\n  \"cot_reasoning_summary\": \"Begins from standing; controlled eccentric descent with hip and knee flexion; trunk remains vertical; ends in seated position with hips and knees at ~90°.\",\n  \"part_descriptions\": {\n    \"left_leg\": \"knee flexes 0°→90°; hip flexes 170°→90°; controlled descent\",\n    \"right_leg\": \"symmetric to left_leg in healthy subjects\",\n    \"torso\": \"remains vertical throughout; minimal forward lean\",\n    \"arms\": \"may assist balance; minimal movement\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Other sagittal lower-limb patterns (squat, step-up) involve deeper or unilateral descent; stand-to-sit uniquely ends in a seated position with hip/knee ~90°.\",\n    \"vs_same_region_different_plane\": \"Frontal-plane lower-limb exercises (lateral lunge) involve lateral movement; stand-to-sit is strictly sagittal with no lateral weight shift.\",\n    \"vs_similar_weight_bearing\": \"Step down involves unilateral descent; stand-to-sit is bilateral and symmetric with controlled eccentric descent.\",\n    \"vs_same_core_type\": \"Sit-to-stand is the reverse functional transfer with concentric ascent; stand-to-sit is eccentric descent.\"\n  },\n  \"phase_anchors\": {\n    \"standing\": \"initial position; hips ~170°, knees ~0°, trunk vertical\",\n    \"descent\": \"controlled eccentric hip and knee flexion; trunk remains vertical\",\n    \"seated\": \"final position; hips ~90°, knees ~90°, trunk vertical\"\n  }\n}\n",
    "side_lunge": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- inline_lunge vs side_lunge\n\nFamily-style guidance:\nUse a declarative clinical action label ending with `action:` and then describe the motion.\n\nAction context:\n{\n  \"action_id\": \"side_lunge\",\n  \"display_name\": \"Side Lunge\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"frontal\",\n    \"primary_region\": \"lower_limb\",\n    \"weight_bearing\": \"alternating_closed_chain\",\n    \"laterality_type\": \"alternating\",\n    \"core_movement_type\": \"dynamic_stability\"\n  },\n  \"cot_reasoning_summary\": \"Alternating lateral step with deep flexion of weight-bearing leg; contralateral leg extends; frontal plane motion challenges mediolateral stability.\",\n  \"part_descriptions\": {\n    \"left_leg\": \"weight-bearing leg flexes deeply; hip and knee flexion ~90°; ankle dorsiflexion\",\n    \"right_leg\": \"extends laterally; hip and knee near full extension\",\n    \"torso\": \"remains upright; slight lateral lean toward flexed leg\",\n    \"arms\": \"may extend forward for balance\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Frontal-plane movements like lateral step-ups involve vertical displacement; side lunge involves deep flexion of one leg with lateral weight shift.\",\n    \"vs_same_region_different_plane\": \"Sagittal-plane exercises like forward lunges involve forward stepping; side lunge involves lateral stepping with frontal plane motion.\",\n    \"vs_similar_weight_bearing\": \"Alternating closed-chain exercises like step-ups involve vertical movement; side lunge involves lateral movement with deep flexion.\",\n    \"vs_same_core_type\": \"Dynamic stability exercises like balance beam walking involve continuous linear motion; side lunge involves discrete lateral steps with deep flexion.\"\n  },\n  \"phase_anchors\": {\n    \"initiation\": \"feet shoulder-width apart; neutral stance\",\n    \"lateral_step\": \"step laterally; weight shifts to stepping leg\",\n    \"deep_flexion\": \"weight-bearing leg flexes deeply; contralateral leg extends\",\n    \"return\": \"push off flexed leg; return to neutral stance\"\n  }\n}\n",
    "forward_step_up": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- forward_step_up vs lateral_step_up\n- hurdle_step vs forward_step_up\n\nFamily-style guidance:\nUse a locomotion/step action label. Preferred style: `Alternating gait action: ...`, `Upward step action: ...`, `Downward step action: ...`, `Reactive stepping action: ...`.\n\nAction context:\n{\n  \"action_id\": \"forward_step_up\",\n  \"display_name\": \"Forward Step-Up\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"sagittal\",\n    \"primary_region\": \"lower_limb\",\n    \"weight_bearing\": \"unilateral_closed_chain\",\n    \"laterality_type\": \"alternating\",\n    \"core_movement_type\": \"functional_transfer\"\n  },\n  \"cot_reasoning_summary\": \"Step-up onto a raised platform with leading leg; hip and knee flexion in sagittal plane; trailing leg follows for full elevation.\",\n  \"part_descriptions\": {\n    \"left_leg\": \"hip flexes ~0°→90°; knee flexes ~0°→90°; ankle dorsiflexes during ascent\",\n    \"right_leg\": \"mirrors left_leg in alternating sequence\",\n    \"torso\": \"remains upright; minimal sway for balance\",\n    \"arms\": \"may assist with balance; slight swing\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Step-down begins from elevated position and descends; step-up begins from ground level and ascends, reversing the direction of movement.\",\n    \"vs_same_region_different_plane\": \"Lateral step involves movement in the frontal plane; step-up is strictly sagittal with vertical elevation.\",\n    \"vs_similar_weight_bearing\": \"Single-leg squat maintains one foot on the ground; step-up involves lifting the entire body onto a platform with one leg.\",\n    \"vs_same_core_type\": \"Sit-to-stand involves bilateral leg extension from seated; step-up is unilateral, requiring one leg to lift the body onto a platform.\"\n  },\n  \"phase_anchors\": {\n    \"initial_stance\": \"both feet on ground; hip/knee ~0°\",\n    \"leading_leg_ascent\": \"leading leg hip flexes ~0°→90°; knee flexes ~0°→90°\",\n    \"trailing_leg_follow\": \"trailing leg extends to join leading leg on platform\",\n    \"standing_on_platform\": \"both legs extended; hip/knee ~0°\"\n  }\n}\n",
    "lateral_step_up": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- forward_step_up vs lateral_step_up\n\nFamily-style guidance:\nUse a locomotion/step action label. Preferred style: `Alternating gait action: ...`, `Upward step action: ...`, `Downward step action: ...`, `Reactive stepping action: ...`.\n\nAction context:\n{\n  \"action_id\": \"lateral_step_up\",\n  \"display_name\": \"Lateral Step-Up\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"frontal\",\n    \"primary_region\": \"lower_limb\",\n    \"weight_bearing\": \"alternating_closed_chain\",\n    \"laterality_type\": \"alternating\",\n    \"core_movement_type\": \"strength_balance\"\n  },\n  \"cot_reasoning_summary\": \"Alternating lateral step-up with hip abductor emphasis; frontal plane movement; weight shifts from one leg to the other; pelvis stabilizes laterally.\",\n  \"part_descriptions\": {\n    \"left_leg\": \"hip abducts and extends to lift body; knee extends; ankle stabilizes\",\n    \"right_leg\": \"provides initial support; transitions to non-weight-bearing\",\n    \"torso\": \"remains upright; minimal lateral lean\",\n    \"arms\": \"may assist balance; slight abduction\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Frontal-plane movements like lateral lunges involve dynamic lateral shifts; lateral step-up maintains static position once elevated, focusing on hip abductor stabilization.\",\n    \"vs_same_region_different_plane\": \"Sagittal plane exercises like forward step-ups involve anterior-posterior movement; lateral step-up is strictly lateral in the frontal plane.\",\n    \"vs_similar_weight_bearing\": \"Alternating closed-chain exercises like stair climbing involve continuous ascent; lateral step-up focuses on lateral lift and stabilization.\",\n    \"vs_same_core_type\": \"Other strength-balance exercises like single-leg stance focus on static balance; lateral step-up involves dynamic lateral movement with alternating weight transfer.\"\n  },\n  \"phase_anchors\": {\n    \"approach\": \"standing beside platform; feet parallel; weight on one leg\",\n    \"lift\": \"hip abducts; knee extends; opposite foot clears platform\",\n    \"step_up\": \"weight transfers to elevated leg; pelvis stabilizes\",\n    \"return\": \"controlled descent; weight shifts back to initial leg\"\n  }\n}\n",
    "single_leg_stance": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- none\n\nFamily-style guidance:\nUse a balance/postural action label. Preferred style: `Static balance action: ...`, `Lateral weight-shift action: ...`, `Anteroposterior weight-shift action: ...`.\n\nAction context:\n{\n  \"action_id\": \"single_leg_stance\",\n  \"display_name\": \"Single-Leg Stance\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"multi\",\n    \"primary_region\": \"lower_limb\",\n    \"weight_bearing\": \"unilateral_closed_chain\",\n    \"laterality_type\": \"alternating\",\n    \"core_movement_type\": \"balance_static\"\n  },\n  \"cot_reasoning_summary\": \"Static balance on one leg; lifted leg hip flexed ~30-45°; supporting leg maintains stability; near-zero joint velocity indicates successful hold.\",\n  \"part_descriptions\": {\n    \"supporting_leg\": \"hip and knee ~0-10° flexion; ankle dorsiflexion/plantarflexion for balance\",\n    \"lifted_leg\": \"hip flexed ~30-45°; knee flexed ~90°\",\n    \"torso\": \"spine vertical; trunk sway >5° indicates failure\",\n    \"arms\": \"slight abduction <20° for micro-balance correction\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane\": \"Tandem stance (also multi-plane balance) keeps both feet on the ground; single-leg stance lifts one foot entirely off the ground — detectable by one foot joint height significantly above zero.\",\n    \"vs_same_region_different_core_type\": \"Walking or stepping (lower-limb, dynamic) shows intentional COM displacement with detectable velocity; single-leg stance shows near-zero velocity across all joints as the success measure.\",\n    \"vs_similar_weight_bearing\": \"Lateral step-up (unilateral closed-chain) involves dynamic movement and weight transfer; single-leg stance is a static hold with no lateral movement.\",\n    \"vs_same_core_type\": \"Tandem stance (also static balance) keeps both feet on the ground; single-leg stance lifts one foot, requiring greater unilateral stability — detectable by one foot joint height significantly above zero.\"\n  },\n  \"phase_anchors\": {\n    \"preparation\": \"both feet on ground; COM centered\",\n    \"lift\": \"one leg lifted; hip flexed ~30-45°; knee ~90°\",\n    \"hold\": \"all joints near-stationary; COM over BoS\",\n    \"release\": \"deliberate step-down; return to bilateral stance\"\n  }\n}\n",
    "calf_raise": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- none\n\nFamily-style guidance:\nUse a declarative clinical action label ending with `action:` and then describe the motion.\n\nAction context:\n{\n  \"action_id\": \"calf_raise\",\n  \"display_name\": \"Calf Raise (Heel Rise)\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"sagittal\",\n    \"primary_region\": \"lower_limb\",\n    \"weight_bearing\": \"bilateral_closed_chain\",\n    \"laterality_type\": \"bilateral_symmetric\",\n    \"core_movement_type\": \"strengthening\"\n  },\n  \"cot_reasoning_summary\": \"Bilateral ankle plantarflexion in sagittal plane; heels rise off ground; knees remain extended; tests gastrocnemius and soleus strength.\",\n  \"part_descriptions\": {\n    \"left_leg\": \"ankle plantarflexes 0°→20°; knee extended; heel rises off ground\",\n    \"right_leg\": \"symmetric to left_leg in healthy subjects\",\n    \"torso\": \"remains vertical; minimal sway\",\n    \"arms\": \"may assist balance; minimal movement\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Squat involves hip and knee flexion in the sagittal plane; calf raise focuses on ankle plantarflexion with knees extended.\",\n    \"vs_same_region_different_plane\": \"Lateral step involves frontal plane movement; calf raise is strictly sagittal with vertical heel elevation.\",\n    \"vs_similar_weight_bearing\": \"Toe tap involves alternating foot contact; calf raise maintains bilateral contact with ground throughout.\",\n    \"vs_same_core_type\": \"Lunge involves forward step and knee flexion; calf raise is stationary with knees extended and focuses on ankle plantarflexion.\"\n  },\n  \"phase_anchors\": {\n    \"start\": \"feet flat on ground; knees extended; ankles neutral\",\n    \"rise\": \"bilateral ankle plantarflexion 0°→20°; heels elevate\",\n    \"peak\": \"maximum heel elevation; knees remain extended\",\n    \"lower\": \"controlled eccentric return to starting position\"\n  }\n}\n",
    "knee_extension_open_chain": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- none\n\nFamily-style guidance:\nUse a declarative clinical action label ending with `action:` and then describe the motion.\n\nAction context:\n{\n  \"action_id\": \"knee_extension_open_chain\",\n  \"display_name\": \"Open-Chain Knee Extension\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"sagittal\",\n    \"primary_region\": \"lower_limb\",\n    \"weight_bearing\": \"non_weight_bearing\",\n    \"laterality_type\": \"alternating\",\n    \"core_movement_type\": \"isolated_strengthening\"\n  },\n  \"cot_reasoning_summary\": \"Seated knee extension from 90° to 0°; quadriceps isolation; non-weight-bearing; alternating legs; sagittal plane movement.\",\n  \"part_descriptions\": {\n    \"left_leg\": \"knee extends 90°→0°; quadriceps activation; ankle dorsiflexed/neutral\",\n    \"right_leg\": \"alternates with left_leg\",\n    \"torso\": \"maintains upright posture; spine neutral\",\n    \"arms\": \"resting or stabilizing on chair\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Hip flexion involves sagittal plane but focuses on the hip joint; knee extension isolates the knee joint with minimal hip movement.\",\n    \"vs_same_region_different_plane\": \"Hip abduction/adduction occurs in the frontal plane; knee extension is strictly sagittal with no lateral movement.\",\n    \"vs_similar_weight_bearing\": \"Ankle dorsiflexion involves the ankle joint; knee extension focuses on the knee with the ankle held stable.\",\n    \"vs_same_core_type\": \"Hamstring curls involve knee flexion; knee extension involves knee extension, emphasizing quadriceps activation.\"\n  },\n  \"phase_anchors\": {\n    \"preparation\": \"seated with knees flexed ~90°\",\n    \"extension\": \"knee extends 90°→0°; quadriceps activation\",\n    \"hold\": \"knee fully extended; brief isometric contraction\",\n    \"return\": \"controlled flexion back to 90°\"\n  }\n}\n",
    "hip_abduction_standing": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- none\n\nFamily-style guidance:\nUse a declarative clinical action label ending with `action:` and then describe the motion.\n\nAction context:\n{\n  \"action_id\": \"hip_abduction_standing\",\n  \"display_name\": \"Standing Hip Abduction\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"frontal\",\n    \"primary_region\": \"lower_limb\",\n    \"weight_bearing\": \"unilateral_closed_chain\",\n    \"laterality_type\": \"alternating\",\n    \"core_movement_type\": \"ROM_strength\"\n  },\n  \"cot_reasoning_summary\": \"Unilateral hip abduction in frontal plane; standing leg stabilizes while contralateral leg abducts 30-45°; gluteus medius and tensor fasciae latae are primary muscles.\",\n  \"part_descriptions\": {\n    \"left_leg\": \"standing leg stabilizes; hip neutral; knee slightly flexed\",\n    \"right_leg\": \"abducts 0°→30-45° in frontal plane; knee extended\",\n    \"torso\": \"remains vertical; minimal lateral lean\",\n    \"arms\": \"may assist balance; slight abduction for stability\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Frontal-plane lower-limb exercises like lateral lunges involve weight shifting; standing hip abduction maintains a static unilateral stance with contralateral leg elevation.\",\n    \"vs_same_region_different_plane\": \"Hip flexion and extension occur in the sagittal plane; hip abduction occurs in the frontal plane, moving the leg laterally.\",\n    \"vs_similar_weight_bearing\": \"Unilateral closed-chain exercises like single-leg stance focus on balance without leg elevation; hip abduction includes contralateral leg elevation.\",\n    \"vs_same_core_type\": \"Other ROM/strength exercises like squats involve bilateral movement; standing hip abduction is unilateral with a focus on lateral leg movement.\"\n  },\n  \"phase_anchors\": {\n    \"initial_stance\": \"standing leg stable; contralateral leg at 0°\",\n    \"abduction\": \"contralateral leg abducts 0°→30-45°; standing leg stabilizes\",\n    \"peak_hold\": \"leg held at 30-45°; torso vertical\",\n    \"return\": \"controlled return to initial stance; leg back to 0°\"\n  }\n}\n",
    "lateral_trunk_tilt": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- lateral_trunk_tilt vs trunk_rotation\n- lateral_trunk_tilt vs pelvis_rotation\n\nFamily-style guidance:\nUse a trunk/pelvis action label. Preferred style: `Shoulder-led twisting action: ...`, `Pelvic-turning action: ...`, `Side-bending trunk action: ...`, `Rigid-plank trunk action: ...`.\n\nAction context:\n{\n  \"action_id\": \"lateral_trunk_tilt\",\n  \"display_name\": \"Lateral Trunk Tilt\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"frontal\",\n    \"primary_region\": \"trunk\",\n    \"weight_bearing\": \"bilateral_standing\",\n    \"laterality_type\": \"bilateral_symmetric\",\n    \"core_movement_type\": \"ROM_control\"\n  },\n  \"cot_reasoning_summary\": \"Trunk laterally flexes in frontal plane; arms remain at sides; pelvis stationary; thoracolumbar lateral flexors control movement; no pelvic shift.\",\n  \"part_descriptions\": {\n    \"left_trunk\": \"lateral flexion 0°→20-30°; controlled return to neutral\",\n    \"right_trunk\": \"symmetric to left_trunk in healthy subjects\",\n    \"pelvis\": \"stationary; no lateral shift\",\n    \"arms\": \"remain at sides; no active movement\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Frontal-plane lower-limb exercises (e.g., lateral lunge) involve leg movement; lateral trunk tilt is strictly trunk with no lower limb involvement.\",\n    \"vs_same_region_different_plane\": \"Trunk rotation involves transverse plane motion; lateral trunk tilt is strictly frontal plane — detectable by lateral trunk angle change without axial rotation.\",\n    \"vs_similar_weight_bearing\": \"Standing trunk extension involves sagittal plane motion; lateral trunk tilt is frontal plane — detectable by lateral trunk angle change without forward/backward movement.\",\n    \"vs_same_core_type\": \"Trunk flexion (sagittal) involves forward bending; lateral trunk tilt involves side bending in the frontal plane — detectable by lateral trunk angle change without sagittal motion.\"\n  },\n  \"phase_anchors\": {\n    \"neutral\": \"trunk vertical; arms at sides; pelvis stationary\",\n    \"lateral_flexion\": \"trunk flexes 0°→20-30°; pelvis remains stationary\",\n    \"return_to_neutral\": \"controlled return to vertical; symmetric\"\n  }\n}\n",
    "trunk_rotation": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- trunk_rotation vs pelvis_rotation\n- lateral_trunk_tilt vs trunk_rotation\n\nFamily-style guidance:\nUse a trunk/pelvis action label. Preferred style: `Shoulder-led twisting action: ...`, `Pelvic-turning action: ...`, `Side-bending trunk action: ...`, `Rigid-plank trunk action: ...`.\n\nAction context:\n{\n  \"action_id\": \"trunk_rotation\",\n  \"display_name\": \"Trunk Rotation\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"transverse\",\n    \"primary_region\": \"trunk\",\n    \"weight_bearing\": \"bilateral_standing\",\n    \"laterality_type\": \"bilateral_symmetric\",\n    \"core_movement_type\": \"ROM_mobility\"\n  },\n  \"cot_reasoning_summary\": \"Trunk rotation in transverse plane; shoulders rotate relative to hips; thoracic rotation 0°→35°; minimal hip involvement; enhances thoracic mobility.\",\n  \"part_descriptions\": {\n    \"trunk\": \"thoracic rotation 0°→35°; lumbar rotation minimal; spine remains upright\",\n    \"hips\": \"act as rotational axis; minimal movement\",\n    \"shoulders\": \"rotate relative to hips; maintain alignment with trunk\",\n    \"legs\": \"static stance; no movement\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Transverse arm movements involve upper limb rotation; trunk rotation focuses on thoracic and lumbar spine with minimal arm involvement.\",\n    \"vs_same_region_different_plane\": \"Trunk flexion/extension occurs in sagittal plane; trunk lateral flexion occurs in frontal plane; trunk rotation is strictly transverse.\",\n    \"vs_similar_weight_bearing\": \"Static standing involves no rotational movement; trunk rotation requires active transverse movement of the spine.\",\n    \"vs_same_core_type\": \"Trunk flexion/extension increases sagittal ROM; trunk rotation enhances transverse ROM, focusing on thoracic mobility.\"\n  },\n  \"phase_anchors\": {\n    \"neutral\": \"trunk aligned with hips; shoulders parallel to hips\",\n    \"rotation\": \"shoulders rotate relative to hips; thoracic rotation 0°→35°\",\n    \"hold\": \"maximum rotation maintained briefly; minimal hip movement\",\n    \"return\": \"controlled return to neutral; shoulders realign with hips\"\n  }\n}\n",
    "pelvis_rotation": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- trunk_rotation vs pelvis_rotation\n- lateral_trunk_tilt vs pelvis_rotation\n\nFamily-style guidance:\nUse a trunk/pelvis action label. Preferred style: `Shoulder-led twisting action: ...`, `Pelvic-turning action: ...`, `Side-bending trunk action: ...`, `Rigid-plank trunk action: ...`.\n\nAction context:\n{\n  \"action_id\": \"pelvis_rotation\",\n  \"display_name\": \"Pelvis Rotation\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"transverse\",\n    \"primary_region\": \"core\",\n    \"weight_bearing\": \"bilateral_standing\",\n    \"laterality_type\": \"bilateral_symmetric\",\n    \"core_movement_type\": \"ROM_dissociation\"\n  },\n  \"cot_reasoning_summary\": \"Pelvis rotates in transverse plane while shoulders remain fixed; lumbar-pelvic dissociation assessed; crucial for improving gait mechanics.\",\n  \"part_descriptions\": {\n    \"pelvis\": \"rotates in transverse plane; lumbar-pelvic dissociation\",\n    \"torso\": \"shoulders and trunk remain stable; minimal sway\",\n    \"legs\": \"static bilateral stance; weight evenly distributed\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Trunk rotations involve the entire upper body; pelvis rotation isolates movement to the pelvis with shoulders fixed.\",\n    \"vs_same_region_different_plane\": \"Side bending occurs in the frontal plane; pelvis rotation is strictly transverse with no lateral movement.\",\n    \"vs_similar_weight_bearing\": \"Standing hip rotations involve femur movement; pelvis rotation focuses on lumbar-pelvic dissociation with static legs.\",\n    \"vs_same_core_type\": \"Core stability exercises often involve sagittal or frontal movements; pelvis rotation is unique in its transverse plane focus with fixed shoulders.\"\n  },\n  \"phase_anchors\": {\n    \"initiation\": \"pelvis neutral; shoulders stable\",\n    \"rotation\": \"pelvis rotates ~30-40° each direction; shoulders fixed\",\n    \"return\": \"pelvis returns to neutral; shoulders remain stable\"\n  }\n}\n",
    "shoulder_abduction": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- shoulder_abduction vs shoulder_scaption\n- shoulder_abduction vs shoulder_flexion\n\nFamily-style guidance:\nUse an upper-limb action label. Preferred style: `Frontal arm-raising action: ...`, `Sagittal arm-raising action: ...`, `Scapular-plane arm-raising action: ...`, `Shoulder-rotation action: ...`.\n\nAction context:\n{\n  \"action_id\": \"shoulder_abduction\",\n  \"display_name\": \"Standing Shoulder Abduction\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"frontal\",\n    \"primary_region\": \"upper_limb\",\n    \"weight_bearing\": \"bilateral_standing\",\n    \"laterality_type\": \"bilateral_symmetric\",\n    \"core_movement_type\": \"ROM_strength\"\n  },\n  \"cot_reasoning_summary\": \"Arms elevate bilaterally in strict frontal plane; supraspinatus initiates, deltoid dominates; trunk vertical; elbows extended throughout.\",\n  \"part_descriptions\": {\n    \"left_arm\": \"shoulder abducts 0°→150° in coronal plane; elbow stays extended (0°); wrist at shoulder height at peak\",\n    \"right_arm\": \"symmetric to left_arm in healthy subjects\",\n    \"torso\": \"spine vertical throughout; lateral lean >10° indicates compensation\",\n    \"legs\": \"bilateral stance, no lower limb movement\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Frontal-plane lower-limb exercises (lateral lunge, hip abduction) involve leg elevation; shoulder abduction is strictly upper-limb with bilateral arms rising above shoulder height in the coronal plane.\",\n    \"vs_same_region_different_plane\": \"Shoulder flexion (sagittal, forward) and shoulder extension (sagittal, backward) both move arms in the sagittal plane; abduction moves arms in the FRONTAL plane — arm vector stays at 90° to trunk without forward tilt.\",\n    \"vs_similar_elevation_pattern\": \"Shoulder scaption elevates arms 30-45° anterior to frontal (scapular plane); pure abduction is exactly perpendicular to trunk in the coronal plane. Detectable: arm vector angle from frontal plane <15° = abduction.\",\n    \"vs_same_core_type\": \"Among bilateral ROM exercises, shoulder abduction uniquely shows simultaneous lateral (coronal) arm elevation with NO trunk movement; weight shifting exercises move the COM laterally instead.\"\n  },\n  \"phase_anchors\": {\n    \"resting\": \"shoulders at 0°, elbows extended, arms at sides\",\n    \"lift\": \"bilateral abduction 0°→150°; trunk stable\",\n    \"peak\": \"arm vector horizontal (±10°) in frontal plane; shoulder ≥150°\",\n    \"lower\": \"controlled eccentric return; symmetric\"\n  }\n}\n",
    "shoulder_flexion": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- shoulder_abduction vs shoulder_flexion\n- shoulder_flexion vs reaching_forward\n\nFamily-style guidance:\nUse an upper-limb action label. Preferred style: `Frontal arm-raising action: ...`, `Sagittal arm-raising action: ...`, `Scapular-plane arm-raising action: ...`, `Shoulder-rotation action: ...`.\n\nAction context:\n{\n  \"action_id\": \"shoulder_flexion\",\n  \"display_name\": \"Standing Shoulder Flexion\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"sagittal\",\n    \"primary_region\": \"upper_limb\",\n    \"weight_bearing\": \"bilateral_standing\",\n    \"laterality_type\": \"bilateral_symmetric\",\n    \"core_movement_type\": \"ROM_strength\"\n  },\n  \"cot_reasoning_summary\": \"Arms elevate bilaterally in sagittal plane; anterior deltoid initiates; trunk remains vertical; elbows extended throughout.\",\n  \"part_descriptions\": {\n    \"left_arm\": \"shoulder flexes 0°→180° in sagittal plane; elbow stays extended (0°); wrist at shoulder height at peak\",\n    \"right_arm\": \"symmetric to left_arm in healthy subjects\",\n    \"torso\": \"spine vertical throughout; lateral lean >10° indicates compensation\",\n    \"legs\": \"bilateral stance, no lower limb movement\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Sagittal-plane lower-limb exercises (e.g., squats) involve leg movement; shoulder flexion is strictly upper-limb with bilateral arms rising forward in the sagittal plane.\",\n    \"vs_same_region_different_plane\": \"Shoulder abduction (frontal, sideways) and shoulder extension (sagittal, backward) both move arms in different planes; flexion moves arms in the SAGITTAL plane — arm vector stays in the YZ plane.\",\n    \"vs_similar_elevation_pattern\": \"Shoulder scaption elevates arms 30-45° anterior to frontal (scapular plane); pure flexion is exactly in the sagittal plane. Detectable: arm vector angle from sagittal plane <15° = flexion.\",\n    \"vs_same_core_type\": \"Among bilateral ROM exercises, shoulder flexion uniquely shows simultaneous forward (sagittal) arm elevation with NO trunk movement; weight shifting exercises move the COM forward instead.\"\n  },\n  \"phase_anchors\": {\n    \"resting\": \"shoulders at 0°, elbows extended, arms at sides\",\n    \"lift\": \"bilateral flexion 0°→180°; trunk stable\",\n    \"peak\": \"arm vector horizontal (±10°) in sagittal plane; shoulder 180°\",\n    \"lower\": \"controlled eccentric return; symmetric\"\n  }\n}\n",
    "shoulder_extension": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- shoulder_extension vs reaching_forward\n\nFamily-style guidance:\nUse an upper-limb action label. Preferred style: `Frontal arm-raising action: ...`, `Sagittal arm-raising action: ...`, `Scapular-plane arm-raising action: ...`, `Shoulder-rotation action: ...`.\n\nAction context:\n{\n  \"action_id\": \"shoulder_extension\",\n  \"display_name\": \"Standing Shoulder Extension\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"sagittal\",\n    \"primary_region\": \"upper_limb\",\n    \"weight_bearing\": \"bilateral_standing\",\n    \"laterality_type\": \"bilateral_symmetric\",\n    \"core_movement_type\": \"ROM_strength\"\n  },\n  \"cot_reasoning_summary\": \"Arms extend bilaterally backward in sagittal plane; posterior deltoid and shoulder extensors engaged; trunk remains stationary; elbows extended throughout.\",\n  \"part_descriptions\": {\n    \"left_arm\": \"shoulder extends 0°→60° in sagittal plane; elbow stays extended (0°); wrist moves posteriorly\",\n    \"right_arm\": \"symmetric to left_arm in healthy subjects\",\n    \"torso\": \"spine vertical throughout; no trunk lean or rotation\",\n    \"legs\": \"bilateral stance, no lower limb movement\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Sagittal-plane lower-limb exercises (e.g., hip extension) involve leg movement; shoulder extension is strictly upper-limb with bilateral arms moving backward in the sagittal plane.\",\n    \"vs_same_region_different_plane\": \"Shoulder abduction (frontal, sideways) and shoulder flexion (sagittal, forward) both move arms in different planes; extension moves arms in the SAGITTAL plane — arm vector stays parallel to trunk without lateral deviation.\",\n    \"vs_similar_elevation_pattern\": \"Shoulder flexion elevates arms forward; pure extension moves arms strictly backward in the sagittal plane. Detectable: arm vector angle from sagittal plane <15° = extension.\",\n    \"vs_same_core_type\": \"Among bilateral ROM exercises, shoulder extension uniquely shows simultaneous backward (sagittal) arm movement with NO trunk movement; weight shifting exercises move the COM instead.\"\n  },\n  \"phase_anchors\": {\n    \"resting\": \"shoulders at 0°, elbows extended, arms at sides\",\n    \"extension\": \"bilateral extension 0°→60°; trunk stable\",\n    \"peak\": \"arms fully extended backward; shoulder ~60°\",\n    \"return\": \"controlled eccentric return; symmetric\"\n  }\n}\n",
    "shoulder_scaption": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- shoulder_abduction vs shoulder_scaption\n\nFamily-style guidance:\nUse an upper-limb action label. Preferred style: `Frontal arm-raising action: ...`, `Sagittal arm-raising action: ...`, `Scapular-plane arm-raising action: ...`, `Shoulder-rotation action: ...`.\n\nAction context:\n{\n  \"action_id\": \"shoulder_scaption\",\n  \"display_name\": \"Standing Shoulder Scaption\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"scapular\",\n    \"primary_region\": \"upper_limb\",\n    \"weight_bearing\": \"bilateral_standing\",\n    \"laterality_type\": \"bilateral_symmetric\",\n    \"core_movement_type\": \"ROM_strength\"\n  },\n  \"cot_reasoning_summary\": \"Arms elevate bilaterally in scapular plane; supraspinatus initiates, deltoid dominates; trunk vertical; elbows extended throughout.\",\n  \"part_descriptions\": {\n    \"left_arm\": \"shoulder elevates 30-45° anterior to coronal plane; elbow stays extended (0°); wrist at shoulder height at peak\",\n    \"right_arm\": \"symmetric to left_arm in healthy subjects\",\n    \"torso\": \"spine vertical throughout; lateral lean >10° indicates compensation\",\n    \"legs\": \"bilateral stance, no lower limb movement\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Frontal-plane exercises (e.g., shoulder abduction) involve pure coronal motion; scaption is 30-45° anterior to coronal, detectable by arm vector angle from frontal plane.\",\n    \"vs_same_region_different_plane\": \"Shoulder flexion (sagittal, forward) and shoulder extension (sagittal, backward) both move arms in the sagittal plane; scaption moves arms in the scapular plane — arm vector stays anterior to coronal.\",\n    \"vs_similar_elevation_pattern\": \"Shoulder abduction elevates arms strictly in the coronal plane; scaption elevates arms 30-45° anterior to coronal (scapular plane). Detectable: arm vector angle from frontal plane <15° = scaption.\",\n    \"vs_same_core_type\": \"Among bilateral ROM exercises, shoulder scaption uniquely shows simultaneous scapular plane arm elevation with NO trunk movement; weight shifting exercises move the COM laterally instead.\"\n  },\n  \"phase_anchors\": {\n    \"resting\": \"shoulders at 0°, elbows extended, arms at sides\",\n    \"lift\": \"bilateral elevation 0°→150° in scapular plane; trunk stable\",\n    \"peak\": \"arm vector horizontal (±10°) in scapular plane; shoulder ≥150°\",\n    \"lower\": \"controlled eccentric return; symmetric\"\n  }\n}\n",
    "shoulder_internal_external_rotation": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- none\n\nFamily-style guidance:\nUse an upper-limb action label. Preferred style: `Frontal arm-raising action: ...`, `Sagittal arm-raising action: ...`, `Scapular-plane arm-raising action: ...`, `Shoulder-rotation action: ...`.\n\nAction context:\n{\n  \"action_id\": \"shoulder_internal_external_rotation\",\n  \"display_name\": \"Shoulder Internal/External Rotation\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"transverse\",\n    \"primary_region\": \"upper_limb\",\n    \"weight_bearing\": \"non_weight_bearing\",\n    \"laterality_type\": \"alternating\",\n    \"core_movement_type\": \"ROM_strength\"\n  },\n  \"cot_reasoning_summary\": \"Forearm rotates inward and outward in transverse plane with elbow at 90°; subscapularis handles internal, infraspinatus/teres minor handles external rotation; alternating pattern.\",\n  \"part_descriptions\": {\n    \"left_arm\": \"elbow flexed at 90°; forearm rotates inward (internal) and outward (external) in transverse plane\",\n    \"right_arm\": \"alternates with left_arm\",\n    \"torso\": \"remains stable; no trunk movement\",\n    \"legs\": \"non-weight-bearing; static stance\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Transverse plane shoulder movements like horizontal abduction/adduction involve arm movement across the body; rotation involves forearm movement with elbow flexed at 90°.\",\n    \"vs_same_region_different_plane\": \"Sagittal plane shoulder movements (flexion/extension) move the arm forward/backward; rotation occurs in the transverse plane with the forearm moving inward/outward.\",\n    \"vs_similar_weight_bearing\": \"Non-weight-bearing shoulder exercises like flexion/extension involve arm elevation; rotation involves forearm movement with elbow flexed at 90°.\",\n    \"vs_same_core_type\": \"Other ROM/strength exercises like shoulder abduction involve arm elevation; rotation involves forearm movement in the transverse plane with elbow flexed.\"\n  },\n  \"phase_anchors\": {\n    \"start_position\": \"elbow flexed at 90°, forearm neutral\",\n    \"internal_rotation\": \"forearm rotates inward; subscapularis activation\",\n    \"external_rotation\": \"forearm rotates outward; infraspinatus/teres minor activation\",\n    \"return_to_start\": \"forearm returns to neutral; elbow remains flexed\"\n  }\n}\n",
    "elbow_flexion_extension": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- none\n\nFamily-style guidance:\nUse an upper-limb action label. Preferred style: `Frontal arm-raising action: ...`, `Sagittal arm-raising action: ...`, `Scapular-plane arm-raising action: ...`, `Shoulder-rotation action: ...`.\n\nAction context:\n{\n  \"action_id\": \"elbow_flexion_extension\",\n  \"display_name\": \"Elbow Flexion and Extension\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"sagittal\",\n    \"primary_region\": \"upper_limb\",\n    \"weight_bearing\": \"non_weight_bearing\",\n    \"laterality_type\": \"bilateral_symmetric\",\n    \"core_movement_type\": \"ROM_strength\"\n  },\n  \"cot_reasoning_summary\": \"Elbows flex and extend bilaterally in sagittal plane; biceps and triceps activation; elbows move 0°→150° and return; no shoulder movement.\",\n  \"part_descriptions\": {\n    \"left_arm\": \"elbow flexes 0°→150° in sagittal plane; shoulder remains stable; wrist neutral\",\n    \"right_arm\": \"symmetric to left_arm in healthy subjects\",\n    \"torso\": \"spine vertical; no trunk movement\",\n    \"legs\": \"stationary; non-weight-bearing\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Other sagittal upper-limb movements (shoulder flexion) involve shoulder elevation; elbow flexion-extension is strictly elbow movement with no shoulder involvement.\",\n    \"vs_same_region_different_plane\": \"Transverse plane upper-limb movements (internal/external rotation) involve forearm rotation; elbow flexion-extension is sagittal plane elbow bending.\",\n    \"vs_similar_weight_bearing\": \"Wrist curls (non-weight-bearing) involve wrist movement; elbow flexion-extension involves elbow bending with no wrist movement.\",\n    \"vs_same_core_type\": \"Triceps extension (also ROM/strength) involves elbow straightening; elbow flexion-extension involves bending and straightening in a continuous cycle.\"\n  },\n  \"phase_anchors\": {\n    \"resting\": \"elbows at 0° extension; arms at sides\",\n    \"flexion\": \"bilateral elbow flexion 0°→150°; no shoulder movement\",\n    \"peak\": \"maximum flexion ~150°; elbows fully bent\",\n    \"extension\": \"controlled eccentric return to 0° extension\"\n  }\n}\n",
    "reaching_forward": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- shoulder_flexion vs reaching_forward\n- shoulder_extension vs reaching_forward\n\nFamily-style guidance:\nUse an upper-limb action label. Preferred style: `Frontal arm-raising action: ...`, `Sagittal arm-raising action: ...`, `Scapular-plane arm-raising action: ...`, `Shoulder-rotation action: ...`.\n\nAction context:\n{\n  \"action_id\": \"reaching_forward\",\n  \"display_name\": \"Functional Forward Reach\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"sagittal\",\n    \"primary_region\": \"upper_limb\",\n    \"weight_bearing\": \"bilateral_standing\",\n    \"laterality_type\": \"bilateral_symmetric\",\n    \"core_movement_type\": \"balance_dynamic\"\n  },\n  \"cot_reasoning_summary\": \"Arms reach forward in sagittal plane; shoulders flex 0°→90-120°; trunk may flex slightly; feet remain planted; tests anterior stability.\",\n  \"part_descriptions\": {\n    \"left_arm\": \"shoulder flexes 0°→90-120°; elbow extended; wrist at shoulder height\",\n    \"right_arm\": \"symmetric to left_arm in healthy subjects\",\n    \"torso\": \"slight forward flexion <20°; maintains balance\",\n    \"legs\": \"feet remain flat; provide stable base\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Other sagittal upper-limb movements may involve forward arm movement, but functional reach emphasizes balance and stability without stepping.\",\n    \"vs_same_region_different_plane\": \"Frontal-plane upper-limb movements involve lateral arm raises; functional reach is strictly sagittal with forward extension.\",\n    \"vs_similar_weight_bearing\": \"Static standing balance tasks do not involve significant arm movement; functional reach requires dynamic forward arm extension with balance maintenance.\",\n    \"vs_same_core_type\": \"Dynamic balance tasks like weight shifting involve lateral or multidirectional movement; functional reach is strictly forward in the sagittal plane.\"\n  },\n  \"phase_anchors\": {\n    \"preparation\": \"arms at sides; shoulders neutral; feet shoulder-width\",\n    \"reach\": \"shoulder flexion 0°→90-120°; elbows extended; slight trunk flexion\",\n    \"hold\": \"maximum reach; balance stability checked\",\n    \"return\": \"controlled return; arms lower\"\n  }\n}\n",
    "tandem_stance": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- none\n\nFamily-style guidance:\nUse a balance/postural action label. Preferred style: `Static balance action: ...`, `Lateral weight-shift action: ...`, `Anteroposterior weight-shift action: ...`.\n\nAction context:\n{\n  \"action_id\": \"tandem_stance\",\n  \"display_name\": \"Tandem Stance\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"multi\",\n    \"primary_region\": \"whole_body\",\n    \"weight_bearing\": \"bilateral_closed_chain\",\n    \"laterality_type\": \"bilateral_tandem\",\n    \"core_movement_type\": \"balance_static\"\n  },\n  \"cot_reasoning_summary\": \"Static balance with near-zero mediolateral BoS; both feet on ground aligned heel-to-toe; ankle strategy is primary corrective mechanism; near-zero joint velocity indicates successful hold.\",\n  \"part_descriptions\": {\n    \"left_leg\": \"foot aligned AP with right foot; knee ~5-10° flexion; hip neutral\",\n    \"right_leg\": \"heel directly in front of left toe; symmetric weight-bearing ideally\",\n    \"torso\": \"spine vertical; trunk sway >5° indicates failure\",\n    \"arms\": \"slight abduction <20° for micro-balance correction\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_core_type\": \"Single-leg stance (also static balance) has ONE foot lifted off the ground entirely; tandem stance keeps BOTH feet on the ground with near-zero lateral gap — detectable by both foot joint heights remaining near-zero.\",\n    \"vs_same_region_different_core_type\": \"Lateral weight shifting (bilateral whole-body, dynamic) shows rhythmic mediolateral COM oscillation with detectable velocity; tandem stance shows near-zero velocity across all joints as the success measure.\",\n    \"vs_similar_weight_bearing\": \"Normal standing (bilateral closed-chain) has feet at shoulder-width (~30-40cm lateral gap between joints 19/20); tandem stance has near-zero lateral gap between feet in a heel-to-toe line.\",\n    \"vs_same_plane\": \"Anteroposterior weight shifting (also bilateral static-start) produces intentional sagittal COM displacement; tandem stance suppresses all directional movement to maintain static COM position.\"\n  },\n  \"phase_anchors\": {\n    \"preparation\": \"feet at shoulder-width; COM centered\",\n    \"foot_placement\": \"one foot to heel-to-toe; transient COM shift\",\n    \"hold\": \"all joints near-stationary; foot joints 19/20 aligned AP; COM over BoS\",\n    \"release\": \"deliberate step-out; brief single-leg weight transfer\"\n  }\n}\n",
    "weight_shifting_lateral": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- weight_shifting_lateral vs weight_shifting_anteroposterior\n\nFamily-style guidance:\nUse a balance/postural action label. Preferred style: `Static balance action: ...`, `Lateral weight-shift action: ...`, `Anteroposterior weight-shift action: ...`.\n\nAction context:\n{\n  \"action_id\": \"weight_shifting_lateral\",\n  \"display_name\": \"Lateral Weight Shifting\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"frontal\",\n    \"primary_region\": \"whole_body\",\n    \"weight_bearing\": \"bilateral_closed_chain\",\n    \"laterality_type\": \"bilateral_alternating\",\n    \"core_movement_type\": \"balance_dynamic\"\n  },\n  \"cot_reasoning_summary\": \"Alternating lateral weight shift in frontal plane; feet remain stationary; mediolateral COM displacement; dynamic postural control with rhythmic weight transfer.\",\n  \"part_descriptions\": {\n    \"left_leg\": \"bears increased weight during left shift; knee flexion ~5-10°\",\n    \"right_leg\": \"bears increased weight during right shift; knee flexion ~5-10°\",\n    \"torso\": \"lateral sway; spine remains vertical; minimal trunk rotation\",\n    \"arms\": \"may abduct slightly for balance; remain relaxed\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Frontal-plane exercises like lateral lunges involve stepping; lateral weight shifting keeps both feet stationary with rhythmic weight transfer.\",\n    \"vs_same_region_different_core_type\": \"Static balance tasks maintain COM over a fixed base; lateral weight shifting involves intentional mediolateral COM displacement.\",\n    \"vs_similar_weight_bearing\": \"Normal standing distributes weight evenly; lateral weight shifting alternates weight between legs with rhythmic mediolateral movement.\",\n    \"vs_same_core_type\": \"Dynamic balance tasks with stepping involve foot movement; lateral weight shifting keeps feet stationary with alternating weight transfer.\"\n  },\n  \"phase_anchors\": {\n    \"initial_stance\": \"feet shoulder-width apart; COM centered; knees slightly flexed\",\n    \"shift_right\": \"weight transfers to right leg; left leg unloads; COM moves right\",\n    \"shift_left\": \"weight transfers to left leg; right leg unloads; COM moves left\",\n    \"return_to_center\": \"COM recenters; weight evenly distributed; knees slightly flexed\"\n  }\n}\n",
    "weight_shifting_anteroposterior": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- weight_shifting_lateral vs weight_shifting_anteroposterior\n\nFamily-style guidance:\nUse a balance/postural action label. Preferred style: `Static balance action: ...`, `Lateral weight-shift action: ...`, `Anteroposterior weight-shift action: ...`.\n\nAction context:\n{\n  \"action_id\": \"weight_shifting_anteroposterior\",\n  \"display_name\": \"Anteroposterior Weight Shifting\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"sagittal\",\n    \"primary_region\": \"whole_body\",\n    \"weight_bearing\": \"bilateral_closed_chain\",\n    \"laterality_type\": \"bilateral_symmetric\",\n    \"core_movement_type\": \"balance_dynamic\"\n  },\n  \"cot_reasoning_summary\": \"Involves rhythmic forward and backward CoM shifts over stable base; primary movement at ankles with trunk maintaining vertical alignment.\",\n  \"part_descriptions\": {\n    \"left_leg\": \"ankle dorsiflexes/plantarflexes; knee slightly flexes/extends\",\n    \"right_leg\": \"symmetric to left_leg in healthy subjects\",\n    \"torso\": \"remains upright; minimal forward/backward lean\",\n    \"arms\": \"may abduct slightly for balance; no significant movement\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Forward lunges involve a step and knee flexion; weight shifting maintains both feet in place with minimal knee movement, focusing on CoM oscillation.\",\n    \"vs_same_region_different_plane\": \"Lateral weight shifting involves side-to-side CoM movement; anteroposterior shifting is strictly forward and backward in the sagittal plane.\",\n    \"vs_similar_weight_bearing\": \"Static standing maintains a constant CoM position; weight shifting involves rhythmic CoM displacement forward and backward.\",\n    \"vs_same_core_type\": \"Walking involves continuous forward CoM progression; weight shifting is stationary with rhythmic CoM oscillation in place.\"\n  },\n  \"phase_anchors\": {\n    \"neutral\": \"CoM centered over base; ankles neutral\",\n    \"forward_shift\": \"CoM moves anteriorly; ankles dorsiflex; knees/hips slightly flex\",\n    \"backward_shift\": \"CoM moves posteriorly; ankles plantarflex; knees/hips extend\",\n    \"return_to_neutral\": \"CoM re-centers; ankles return to neutral\"\n  }\n}\n",
    "sit_reach_forward": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- none\n\nFamily-style guidance:\nUse a transfer or seated-task label. Preferred style: `Sagittal transfer action: ...`, `Seated reach action: ...`.\n\nAction context:\n{\n  \"action_id\": \"sit_reach_forward\",\n  \"display_name\": \"Seated Forward Reach\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"sagittal\",\n    \"primary_region\": \"trunk\",\n    \"weight_bearing\": \"seated\",\n    \"laterality_type\": \"bilateral_symmetric\",\n    \"core_movement_type\": \"balance_dynamic\"\n  },\n  \"cot_reasoning_summary\": \"Trunk flexes forward in sagittal plane; arms reach forward maximally; seated without back support; tests anterior stability and trunk extension.\",\n  \"part_descriptions\": {\n    \"left_arm\": \"shoulder flexes 0°→90°; elbow extends; hand reaches forward\",\n    \"right_arm\": \"symmetric to left_arm in healthy subjects\",\n    \"torso\": \"trunk flexes forward; spine extends to maintain balance\",\n    \"legs\": \"feet flat on ground; knees ~90° flexion\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Other sagittal plane movements like sit-to-stand involve hip and knee extension; seated forward reach focuses on trunk flexion and arm extension from a seated position.\",\n    \"vs_same_region_different_plane\": \"Trunk rotation involves transverse plane movement; seated forward reach is strictly sagittal plane trunk flexion.\",\n    \"vs_similar_weight_bearing\": \"Seated balance tasks like seated trunk rotation involve transverse plane motion; seated forward reach is sagittal plane with maximal forward arm extension.\",\n    \"vs_same_core_type\": \"Dynamic balance tasks like standing reach involve weight shift and balance on feet; seated forward reach is performed while seated without back support.\"\n  },\n  \"phase_anchors\": {\n    \"initial_seated\": \"trunk vertical; arms at sides; feet flat; knees ~90°\",\n    \"forward_reach\": \"trunk flexes forward; arms extend; maximal reach\",\n    \"return_to_seated\": \"trunk returns vertical; arms retract to sides\"\n  }\n}\n",
    "stepping_task": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- none\n\nFamily-style guidance:\nUse a locomotion/step action label. Preferred style: `Alternating gait action: ...`, `Upward step action: ...`, `Downward step action: ...`, `Reactive stepping action: ...`.\n\nAction context:\n{\n  \"action_id\": \"stepping_task\",\n  \"display_name\": \"Reactive Stepping\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"multi\",\n    \"primary_region\": \"lower_limb\",\n    \"weight_bearing\": \"alternating_closed_chain\",\n    \"laterality_type\": \"alternating\",\n    \"core_movement_type\": \"reactive_balance\"\n  },\n  \"cot_reasoning_summary\": \"Rapid step initiation in response to balance challenge; alternating weight-bearing; multi-plane movement; tests reactive postural control and step initiation.\",\n  \"part_descriptions\": {\n    \"left_leg\": \"initiates step forward or lateral; hip/knee flexion ~20-40°; ankle dorsiflexion\",\n    \"right_leg\": \"reciprocal to left_leg; supports weight during step\",\n    \"torso\": \"trunk adjusts to maintain balance; slight forward or lateral lean\",\n    \"arms\": \"counterbalance motion; slight abduction or forward swing\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Normal walking is continuous and rhythmic; reactive stepping is a single, rapid step initiated by a balance perturbation, detectable by sudden joint angle change.\",\n    \"vs_same_region_different_plane\": \"Static balance tasks maintain a stationary COM; reactive stepping involves dynamic COM displacement in response to a perturbation.\",\n    \"vs_similar_weight_bearing\": \"Lateral shuffling involves continuous side-to-side movement; reactive stepping is a single, deliberate step with alternating weight-bearing.\",\n    \"vs_same_core_type\": \"Static balance recovery tasks involve holding a position; reactive stepping requires dynamic movement to regain balance after a perturbation.\"\n  },\n  \"phase_anchors\": {\n    \"preparation\": \"anticipatory postural adjustment; weight shift to stance leg\",\n    \"initiation\": \"rapid hip/knee flexion; ankle dorsiflexion; step begins\",\n    \"execution\": \"foot contacts ground; weight transfers to stepping leg\",\n    \"stabilization\": \"trunk realigns; balance regained; weight evenly distributed\"\n  }\n}\n",
    "walking_normal": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- walking_normal vs timed_up_and_go\n\nFamily-style guidance:\nUse a locomotion/step action label. Preferred style: `Alternating gait action: ...`, `Upward step action: ...`, `Downward step action: ...`, `Reactive stepping action: ...`.\n\nAction context:\n{\n  \"action_id\": \"walking_normal\",\n  \"display_name\": \"Normal Overground Walking\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"sagittal\",\n    \"primary_region\": \"lower_limb\",\n    \"weight_bearing\": \"alternating_closed_chain\",\n    \"laterality_type\": \"alternating\",\n    \"core_movement_type\": \"locomotion\"\n  },\n  \"cot_reasoning_summary\": \"Alternating limb movement in sagittal plane; continuous forward progression; reciprocal arm swing; no flight phase; cyclic gait phases.\",\n  \"part_descriptions\": {\n    \"left_leg\": \"alternates between stance and swing phases; hip, knee, and ankle angles vary cyclically\",\n    \"right_leg\": \"reciprocal to left_leg\",\n    \"torso\": \"maintains upright posture; slight forward lean during gait\",\n    \"arms\": \"reciprocal swing; shoulder flexion/extension ~20-30°\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Static lunges involve sagittal plane but maintain a fixed stance; walking is dynamic with alternating limb movement and continuous forward progression.\",\n    \"vs_same_region_different_plane\": \"Lateral shuffle involves frontal plane movement with side-to-side steps; walking is strictly sagittal with forward progression.\",\n    \"vs_similar_weight_bearing\": \"Stair climbing involves alternating closed-chain but includes vertical displacement; walking is horizontal with no elevation change.\",\n    \"vs_same_core_type\": \"Running involves a flight phase with both feet off the ground; walking maintains continuous ground contact with alternating limb support.\"\n  },\n  \"phase_anchors\": {\n    \"initial_contact\": \"heel strike; hip ~30° flexion; knee ~0-5° flexion; ankle ~0°\",\n    \"loading_response\": \"knee flexes ~15°; ankle plantarflexes ~10°\",\n    \"midstance\": \"hip extends ~0°; knee extends ~0°; ankle dorsiflexes ~5°\",\n    \"terminal_stance\": \"hip extends ~10-20°; knee ~0°; ankle plantarflexes ~10°\",\n    \"preswing\": \"hip ~10° extension; knee flexes ~40°; ankle plantarflexes ~20°\",\n    \"initial_swing\": \"hip flexes ~15°; knee flexes ~60°; ankle dorsiflexes ~0°\",\n    \"midswing\": \"hip flexes ~25°; knee extends ~25°; ankle neutral\",\n    \"terminal_swing\": \"hip ~30° flexion; knee extends ~0°; ankle neutral\"\n  }\n}\n",
    "timed_up_and_go": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- walking_normal vs timed_up_and_go\n\nFamily-style guidance:\nUse a transfer or seated-task label. Preferred style: `Sagittal transfer action: ...`, `Seated reach action: ...`.\n\nAction context:\n{\n  \"action_id\": \"timed_up_and_go\",\n  \"display_name\": \"Timed Up-and-Go\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"multi\",\n    \"primary_region\": \"whole_body\",\n    \"weight_bearing\": \"alternating_and_bilateral\",\n    \"laterality_type\": \"alternating_composite\",\n    \"core_movement_type\": \"composite_functional\"\n  },\n  \"cot_reasoning_summary\": \"4-phase composite — sit-to-stand → gait → 180° turn → stand-to-sit. Uniquely begins and ends seated 90°; fall risk scored by total time.\",\n  \"part_descriptions\": {\n    \"left_leg\": \"alternates swing and stance during gait; contributes to turn pivot\",\n    \"right_leg\": \"reciprocal to left_leg\",\n    \"torso\": \"forward ~5-10° in gait; ~30-40° rotation in turn; vertical in transfers\",\n    \"arms\": \"reciprocal swing 20-30° during gait; reduced or absent in Parkinson's\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Normal gait is continuous sagittal alternating movement without a seated start or 180° turn; TUG shows hip angle transitions from ~90° (seated) → ~0° (walking) → ~90° (seated return) — unique bookend signature.\",\n    \"vs_same_region_different_core_type\": \"Sit-to-stand and stand-to-sit are isolated single-direction transfers; TUG chains BOTH directions with a gait segment and direction-change pivot — detectable as multi-phase hip angle trajectory within one sequence.\",\n    \"vs_same_core_type\": \"Stair ascent/descent (also composite lower-limb) has sequential vertical step phases but NO directional change and NO seated transfer; TUG is the only composite task with a 180° trunk rotation turn phase.\",\n    \"vs_similar_gait_component\": \"During walking phases, TUG gait is kinematically identical to normal walking; discriminator is the transition context: TUG immediately precedes or follows a chair transfer or turn, not continuous straight walking.\"\n  },\n  \"phase_anchors\": {\n    \"sit_to_stand\": \"hip~90°→170°; knee~90°→0°; trunk forward lean then vertical\",\n    \"forward_walk\": \"alternating lower limb; arm swing; trunk ~5-10° forward\",\n    \"turn_180\": \"asymmetric pivot; trunk rotation ~30-40°; ≤3 steps normal\",\n    \"return_and_sit\": \"reverse gait; trunk flexes; bilateral knee/hip 0°→90°\"\n  }\n}\n",
    "stair_ascent": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- stair_ascent vs stair_descent\n\nFamily-style guidance:\nUse a locomotion/step action label. Preferred style: `Alternating gait action: ...`, `Upward step action: ...`, `Downward step action: ...`, `Reactive stepping action: ...`.\n\nAction context:\n{\n  \"action_id\": \"stair_ascent\",\n  \"display_name\": \"Stair Ascent\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"sagittal\",\n    \"primary_region\": \"lower_limb\",\n    \"weight_bearing\": \"alternating_closed_chain\",\n    \"laterality_type\": \"alternating\",\n    \"core_movement_type\": \"functional_mobility\"\n  },\n  \"cot_reasoning_summary\": \"Stair ascent involves alternating leg pattern in sagittal plane; significant hip and knee flexion for vertical elevation; continuous contact with ground.\",\n  \"part_descriptions\": {\n    \"left_leg\": \"hip flexes 0°→60°; knee flexes 0°→90°; ankle dorsiflexes 0°→10°\",\n    \"right_leg\": \"reciprocal to left_leg in healthy subjects\",\n    \"torso\": \"maintains stability; slight forward lean\",\n    \"arms\": \"swing for balance; shoulder flexion ~30°\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Flat-ground walking lacks the vertical displacement and requires less hip and knee flexion; stair ascent involves significant elevation change with each step.\",\n    \"vs_same_region_different_plane\": \"Lateral stepping involves side-to-side motion; stair ascent is strictly vertical in the sagittal plane with no lateral displacement.\",\n    \"vs_similar_weight_bearing\": \"Running involves a flight phase where both feet are off the ground; stair ascent maintains continuous contact with the ground.\",\n    \"vs_same_core_type\": \"Sit-to-stand involves vertical movement but starts from a seated position; stair ascent begins with standing and involves continuous elevation.\"\n  },\n  \"phase_anchors\": {\n    \"initial_contact\": \"lead foot contacts step; hip ~30°, knee ~60°, ankle ~10° dorsiflexion\",\n    \"mid_stance\": \"weight shifts onto lead leg; hip extends, knee ~30°, ankle neutral\",\n    \"pre_swing\": \"trailing leg prepares to lift; hip flexes ~60°, knee ~90°, ankle dorsiflexes\",\n    \"swing\": \"trailing leg advances to next step; hip/knee extend, ankle plantarflexes\"\n  }\n}\n",
    "stair_descent": "\nYou are generating CLIP-facing discriminative sentence candidates for a rehabilitation action.\n\nRequirements:\n- Generate exactly 6 candidates.\n- Each candidate must be <=40 words.\n- Output JSON only: {\"candidates\": [\"...\", \"...\"]}\n- Every candidate must start with a declarative clinical action label ending in `action:`.\n- Do not start any candidate with these phrases: imagine, notice, watch, observe, view, spot, examine, pay attention, witness, assume.\n- Put the primary moving region in the first clause.\n- Explicitly state movement plane or axis.\n- Avoid dataset names.\n- Avoid pathology wording.\n- Avoid generic symmetric wording that could make semantically close actions collapse in CLIP space.\n- Avoid teaching, instructional, or observer-facing language.\n- Avoid generic openings like `whole body action` unless unavoidable.\n\nImportant related confusion pairs for this action:\n- stair_ascent vs stair_descent\n\nFamily-style guidance:\nUse a locomotion/step action label. Preferred style: `Alternating gait action: ...`, `Upward step action: ...`, `Downward step action: ...`, `Reactive stepping action: ...`.\n\nAction context:\n{\n  \"action_id\": \"stair_descent\",\n  \"display_name\": \"Stair Descent\",\n  \"movement_taxonomy\": {\n    \"primary_plane\": \"sagittal\",\n    \"primary_region\": \"lower_limb\",\n    \"weight_bearing\": \"alternating_closed_chain\",\n    \"laterality_type\": \"alternating\",\n    \"core_movement_type\": \"eccentric_control\"\n  },\n  \"cot_reasoning_summary\": \"Alternating leg descent in sagittal plane; eccentric quadriceps control; knee flexion increases as foot descends; alternating weight transfer; more fall-risk than ascent.\",\n  \"part_descriptions\": {\n    \"left_leg\": \"knee flexes 0°→90° during descent; hip extends slightly; ankle dorsiflexion\",\n    \"right_leg\": \"reciprocal to left_leg; supports body weight during opposite leg descent\",\n    \"torso\": \"slight forward lean; maintains balance\",\n    \"arms\": \"may assist with balance; slight swing\"\n  },\n  \"confusion_discriminators_v3\": {\n    \"vs_same_plane_different_type\": \"Normal walking is level sagittal movement; stair descent involves vertical displacement and eccentric control.\",\n    \"vs_same_region_different_plane\": \"Frontal-plane movements like side-stepping do not involve vertical displacement; stair descent is strictly sagittal.\",\n    \"vs_similar_weight_bearing\": \"Stair ascent involves concentric muscle action; descent requires eccentric control with increased fall risk.\",\n    \"vs_same_core_type\": \"Step-up exercises involve concentric action; stair descent is characterized by eccentric quadriceps control.\"\n  },\n  \"phase_anchors\": {\n    \"initial_contact\": \"leading foot contacts step; knee begins to flex\",\n    \"loading_response\": \"weight shifts to leading leg; knee flexion increases\",\n    \"mid_stance\": \"trailing leg prepares to step down; knee flexion peaks\",\n    \"terminal_stance\": \"trailing leg swings forward; leading leg extends\"\n  }\n}\n"
  }
}


==> anc/assets/ckd/structured_entries_35.json <==
{
  "asset": "Final pre-selection structured CKD entries with selected-sentence linkage",
  "action_count": 35,
  "entries": {
    "deep_squat": {
      "catalogue_index": 1,
      "catalogue_domain": "fms_functional_screening",
      "catalogue_source_hint": "Neumann — Kinesiology Ch.11 (hip/knee); AAOS lower extremity ROM; Norkin & White goniometric norms",
      "preselection_structured_entry": {
        "action_id": "deep_squat",
        "display_name": "Deep Squat",
        "domain": "lower_limb",
        "laterality": "bilateral",
        "clinical_sources": [
          "Neumann Kinesiology Ch.11",
          "AAOS Lower Extremity ROM",
          "Norkin & White Goniometric Norms"
        ],
        "movement_taxonomy": {
          "primary_plane": "sagittal",
          "primary_region": "lower_limb",
          "weight_bearing": "bilateral_closed_chain",
          "laterality_type": "bilateral_symmetric",
          "core_movement_type": "ROM_strength"
        },
        "aliases": [
          "full squat",
          "overhead squat",
          "deep knee bend",
          "squat with arms overhead"
        ],
        "discriminative_sentence": "Lower limb flexion in sagittal plane with hips, knees, and ankles fully flexed; arms held overhead; descent and ascent phases symmetrical.",
        "cot_reasoning_summary": "Simultaneous hip, knee, and ankle flexion in sagittal plane; arms overhead; full cycle of descent and ascent; requires balance and coordination.",
        "part_descriptions": {
          "left_leg": "hip flexes 0°→110-130°; knee flexes 0°→130-150°; ankle dorsiflexes 0°→20-30°",
          "right_leg": "symmetric to left_leg in healthy subjects",
          "torso": "maintains thoracic extension; arms overhead with shoulder flexion ~180°",
          "arms": "held overhead; shoulder flexion ~180°; stable throughout"
        },
        "population_anchors": {
          "healthy": "smooth descent and ascent; full ROM; arms stable overhead",
          "parkinson": "reduced depth; tremor; difficulty maintaining arm position",
          "stroke_hemiplegia": "asymmetry; affected side lags; compensatory trunk lean",
          "orthopedic": "limited ROM due to pain or stiffness; altered mechanics"
        },
        "phase_anchors": {
          "standing_start": "hips, knees, ankles ~0°; arms overhead",
          "descent": "hips 0°→110-130°; knees 0°→130-150°; ankles dorsiflex 0°→20-30°",
          "bottom_position": "maximum flexion; arms stable overhead",
          "ascent": "return to standing; reverse joint angles to ~0°"
        },
        "open_vocab_signature": {
          "movement_region": "lower_limb_dominant",
          "symmetry": "bilateral",
          "dominant_joint_action": "multi_joint_flexion_and_extension",
          "temporal_signature": "standing_start → descent → bottom_position → ascent",
          "distinguishing_features": [
            "sagittal_plane_motion",
            "arms_overhead",
            "full_cycle_descent_and_ascent"
          ]
        },
        "aaos_rom_reference": {
          "hip_flexion": "0-120°",
          "knee_flexion": "0-135°",
          "ankle_dorsiflexion": "0-20°"
        },
        "confusion_discriminators": {
          "vs_sit_to_stand": "Sit-to-stand starts seated; deep squat starts standing and descends fully.",
          "vs_calf_raise": "Calf raise isolates ankle movement; deep squat involves multi-joint flexion.",
          "vs_leg_press": "Leg press uses external resistance; deep squat is free-standing."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Other sagittal lower-limb patterns (e.g., sit-to-stand) start from seated; deep squat starts from standing and involves full descent and ascent.",
          "vs_same_region_different_plane": "Frontal-plane lower-limb exercises (e.g., lateral lunge) involve asymmetric leg positioning; deep squat is symmetric in the sagittal plane.",
          "vs_similar_weight_bearing": "Bilateral closed-chain exercises like calf raises isolate ankle movement; deep squat involves multi-joint flexion and extension with arms overhead.",
          "vs_same_core_type": "ROM/strength exercises like leg press use external resistance; deep squat is free-standing, requiring balance and coordination."
        }
      },
      "selected_candidate_index": 3,
      "final_selected_sentence": "Deep squat action: Begin with sagittal plane flexion of hips, knees, and ankles, maintaining arms overhead for balance."
    },
    "hurdle_step": {
      "catalogue_index": 2,
      "catalogue_domain": "fms_functional_screening",
      "catalogue_source_hint": "Neumann — Kinesiology Ch.12 (hip stability); AAOS hip/ankle ROM; APTA balance and stepping CPG",
      "preselection_structured_entry": {
        "action_id": "hurdle_step",
        "display_name": "Hurdle Step",
        "domain": "lower_limb",
        "laterality": "alternating",
        "clinical_sources": [
          "Neumann Kinesiology Ch.12",
          "AAOS Hip/Ankle ROM",
          "APTA Balance and Stepping CPG"
        ],
        "movement_taxonomy": {
          "primary_plane": "sagittal",
          "primary_region": "lower_limb",
          "weight_bearing": "unilateral_closed_chain",
          "laterality_type": "alternating",
          "core_movement_type": "balance_and_stepping"
        },
        "aliases": [
          "step-over",
          "obstacle step",
          "single-leg hurdle",
          "unilateral hurdle step"
        ],
        "discriminative_sentence": "Lower limb performs sagittal hip flexion >90° to step over an obstacle; supporting leg maintains unilateral stance stability.",
        "cot_reasoning_summary": "Single-leg stance with contralateral hip flexion >90° to step over an obstacle; tests unilateral stance stability and stepping coordination.",
        "part_descriptions": {
          "left_leg": "supports body weight; hip and knee extend; ankle neutral",
          "right_leg": "hip flexes >90°; knee extends to clear hurdle; ankle dorsiflexes",
          "torso": "remains upright; minimal sway; core engaged for balance",
          "arms": "may assist with balance; slight abduction"
        },
        "population_anchors": {
          "healthy": "smooth hip flexion >90°; stable single-leg stance; coordinated stepping",
          "parkinson": "reduced hip flexion; festination; instability during single-leg stance",
          "stroke_hemiplegia": "difficulty with affected leg clearance; compensatory trunk lean",
          "orthopedic": "limited hip/knee ROM; cautious stepping; potential pain during movement"
        },
        "phase_anchors": {
          "stance_preparation": "weight shifts to supporting leg; hip/knee of stepping leg flex ~90°",
          "hurdle_clearance": "stepping leg hip flexes >90°; knee extends; ankle dorsiflexes",
          "return": "stepping leg returns to ground; hip/knee extend; weight rebalances"
        },
        "open_vocab_signature": {
          "movement_region": "lower_limb_dominant",
          "symmetry": "alternating",
          "dominant_joint_action": "hip_flexion_and_knee_extension",
          "temporal_signature": "stance_preparation → hurdle_clearance → return",
          "distinguishing_features": [
            "unilateral_stance",
            "sagittal_plane_stepping",
            "obstacle_clearance"
          ]
        },
        "aaos_rom_reference": {
          "hip_flexion": "0-120°",
          "knee_flexion": "0-135°",
          "ankle_dorsiflexion": "0-20°"
        },
        "confusion_discriminators": {
          "vs_single_leg_stance": "Single-leg stance maintains static balance; hurdle step involves dynamic stepping.",
          "vs_lateral_step": "Lateral step involves frontal plane movement; hurdle step is sagittal.",
          "vs_step_up": "Step-up involves elevation change; hurdle step clears an obstacle without elevation."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Lunges involve both legs moving; hurdle step requires one leg stationary while the other steps over an obstacle.",
          "vs_same_region_different_plane": "Lateral stepping involves frontal plane movement; hurdle step is strictly sagittal with hip flexion and knee extension.",
          "vs_similar_weight_bearing": "Single-leg stance maintains static balance; hurdle step requires dynamic hip flexion and knee extension.",
          "vs_same_core_type": "Step-up exercises involve ascending onto a platform; hurdle step involves stepping over an obstacle without elevation change."
        }
      },
      "selected_candidate_index": 5,
      "final_selected_sentence": "Hurdle step action: The right leg performs sagittal hip flexion over 90 degrees, extending the knee to navigate the hurdle."
    },
    "inline_lunge": {
      "catalogue_index": 3,
      "catalogue_domain": "fms_functional_screening",
      "catalogue_source_hint": "Neumann — Kinesiology Ch.11-12 (hip/knee mobility); AAOS hip/knee/ankle ROM; Norkin & White",
      "preselection_structured_entry": {
        "action_id": "in_line_lunge",
        "display_name": "In-Line Lunge",
        "domain": "lower_limb",
        "laterality": "alternating",
        "clinical_sources": [
          "Neumann Kinesiology Ch.11-12",
          "AAOS Hip/Knee/Ankle ROM",
          "Norkin & White"
        ],
        "movement_taxonomy": {
          "primary_plane": "sagittal",
          "primary_region": "lower_limb",
          "weight_bearing": "alternating_closed_chain",
          "laterality_type": "alternating",
          "core_movement_type": "mobility_stability"
        },
        "aliases": [
          "split stance lunge",
          "forward lunge",
          "sagittal plane lunge",
          "knee-to-floor lunge"
        ],
        "discriminative_sentence": "Lower limb sagittal split stance with front foot on toe-line; rear knee descends to floor; hip and knee angles demonstrate mobility and stability in a narrowed base.",
        "cot_reasoning_summary": "Alternating sagittal split stance; front foot on toe-line; rear knee descends to floor; assesses hip mobility, knee stability, and thoracic rotation in a narrowed base.",
        "part_descriptions": {
          "left_leg": "front foot on toe-line; knee flexes ~90°; hip flexes ~90°",
          "right_leg": "rear knee descends to floor; hip extends ~0°; ankle dorsiflexes",
          "torso": "upright with slight thoracic rotation; maintains balance",
          "arms": "may assist with balance; slight abduction"
        },
        "population_anchors": {
          "healthy": "smooth descent; balanced; hip and knee angles ~90°; minimal trunk sway",
          "parkinson": "reduced stride length; bradykinesia; increased trunk sway; difficulty maintaining balance",
          "stroke_hemiplegia": "asymmetric step length; affected side instability; compensatory trunk lean",
          "orthopedic": "guarding pattern; reduced depth; pain-limited range; compensatory hip strategy"
        },
        "phase_anchors": {
          "initial_stance": "feet together; upright posture",
          "step_forward": "front foot steps to toe-line; rear heel lifts",
          "descent": "rear knee lowers to floor; front knee flexes ~90°",
          "return": "front foot pushes off; return to initial stance"
        },
        "open_vocab_signature": {
          "movement_region": "lower_limb_dominant",
          "symmetry": "alternating",
          "dominant_joint_action": "hip_and_knee_flexion",
          "temporal_signature": "initial_stance → step_forward → descent → return",
          "distinguishing_features": [
            "sagittal_split_stance",
            "rear_knee_to_floor",
            "narrowed_base"
          ]
        },
        "aaos_rom_reference": {
          "hip_flexion": "0-120°",
          "knee_flexion": "0-135°",
          "ankle_dorsiflexion": "0-20°"
        },
        "confusion_discriminators": {
          "vs_static_lunge": "Static lunge holds position; in-line lunge involves dynamic descent and return.",
          "vs_squat": "Squat is bilateral and symmetric; in-line lunge is alternating and asymmetric.",
          "vs_step_up": "Step-up involves vertical elevation; in-line lunge remains on the same level."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Other sagittal lower-limb exercises (squat, step-up) involve bilateral or vertical movement; in-line lunge is alternating with a split stance and rear knee descent.",
          "vs_same_region_different_plane": "Frontal-plane lower-limb exercises (lateral lunge) involve lateral movement; in-line lunge is strictly sagittal with alternating forward and backward movement.",
          "vs_similar_weight_bearing": "Alternating closed-chain exercises (step-up) involve elevation; in-line lunge maintains ground level with a split stance and rear knee descent.",
          "vs_same_core_type": "Mobility and stability exercises (static balance) lack dynamic movement; in-line lunge involves dynamic sagittal movement with alternating leg action."
        }
      },
      "selected_candidate_index": 1,
      "final_selected_sentence": "In-Line Lunge action: Lower limb alternates in sagittal plane with front foot stepping to toe-line and rear knee descending."
    },
    "shoulder_mobility": {
      "catalogue_index": 4,
      "catalogue_domain": "fms_functional_screening",
      "catalogue_source_hint": "AAOS shoulder ROM; Neumann — Kinesiology Ch.5 (shoulder complex); Norkin & White shoulder mobility norms",
      "preselection_structured_entry": {
        "action_id": "shoulder_mobility",
        "display_name": "Shoulder Mobility",
        "domain": "upper_limb",
        "laterality": "bilateral",
        "clinical_sources": [
          "AAOS Shoulder ROM",
          "Neumann Kinesiology Ch.5",
          "Norkin & White Shoulder Mobility Norms"
        ],
        "movement_taxonomy": {
          "primary_plane": "multi",
          "primary_region": "upper_limb",
          "weight_bearing": "non_weight_bearing",
          "laterality_type": "bilateral_symmetric",
          "core_movement_type": "ROM_assessment"
        },
        "aliases": [
          "shoulder reach test",
          "apley scratch test",
          "bilateral shoulder mobility",
          "overhead and behind back reach"
        ],
        "discriminative_sentence": "Bilateral upper limb movement with one arm overhead reaching down the back and the other arm reaching up the back; evaluates shoulder internal and external rotation in multi-plane motion.",
        "cot_reasoning_summary": "Bilateral shoulder movement with one arm overhead and the other behind back; assesses internal/external rotation and thoracic mobility; multi-plane motion with distinct upper limb positioning.",
        "part_descriptions": {
          "left_arm": "overhead reach: shoulder flexion and external rotation; elbow flexed",
          "right_arm": "behind back reach: shoulder extension and internal rotation; elbow flexed",
          "torso": "slight thoracic extension and rotation to accommodate arm positions",
          "neck": "neutral or slight lateral flexion to accommodate arm reach"
        },
        "population_anchors": {
          "healthy": "smooth bilateral reach; full range of motion; minimal thoracic compensation",
          "parkinson": "reduced range; bradykinesia; increased thoracic rigidity",
          "stroke_hemiplegia": "asymmetric reach; affected side limited; compensatory trunk movement",
          "orthopedic": "painful arc; limited ROM due to shoulder pathology; compensatory movements"
        },
        "phase_anchors": {
          "initial_position": "arms at sides; shoulders neutral",
          "overhead_reach": "one arm overhead; shoulder flexion and external rotation",
          "behind_back_reach": "other arm behind back; shoulder extension and internal rotation",
          "final_position": "both arms in position; assess ROM and thoracic mobility"
        },
        "open_vocab_signature": {
          "movement_region": "upper_limb_dominant",
          "symmetry": "bilateral",
          "dominant_joint_action": "shoulder_internal_and_external_rotation",
          "temporal_signature": "initial_position → overhead_reach → behind_back_reach → final_position",
          "distinguishing_features": [
            "multi_plane_motion",
            "bilateral_arm_positioning",
            "shoulder_rotation"
          ]
        },
        "aaos_rom_reference": {
          "shoulder_flexion": "0-180°",
          "shoulder_extension": "0-60°",
          "shoulder_internal_rotation": "0-70°",
          "shoulder_external_rotation": "0-90°"
        },
        "confusion_discriminators": {
          "vs_shoulder_flexion": "Flexion involves forward arm movement; shoulder mobility involves multi-plane rotation.",
          "vs_shoulder_abduction": "Abduction is lateral arm elevation; shoulder mobility combines overhead and behind back reach.",
          "vs_shoulder_extension": "Extension is backward arm movement; shoulder mobility includes internal and external rotation."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Other upper limb exercises in the sagittal or frontal plane do not involve simultaneous multi-plane shoulder rotation and thoracic mobility.",
          "vs_same_region_different_plane": "Exercises focusing solely on sagittal or frontal plane movement lack the multi-plane rotational component of shoulder mobility.",
          "vs_similar_weight_bearing": "Non-weight-bearing upper limb exercises typically do not assess combined shoulder internal and external rotation with thoracic mobility.",
          "vs_same_core_type": "Other ROM assessments may focus on single-plane motion; shoulder mobility uniquely combines multi-plane shoulder rotation and thoracic extension."
        }
      },
      "selected_candidate_index": 6,
      "final_selected_sentence": "Complex shoulder mobility action: Left arm elevates overhead, executing shoulder flexion and external rotation; concurrently, the right arm positions behind the back, engaging shoulder extension and internal rotation."
    },
    "active_straight_leg_raise": {
      "catalogue_index": 5,
      "catalogue_domain": "fms_functional_screening",
      "catalogue_source_hint": "AAOS hip ROM; Neumann — Kinesiology Ch.11 (hip flexion, pelvic stability); Norkin & White hamstring flexibility norms",
      "preselection_structured_entry": {
        "action_id": "active_straight_leg_raise",
        "display_name": "Active Straight Leg Raise",
        "domain": "lower_limb",
        "laterality": "alternating",
        "clinical_sources": [
          "AAOS Hip ROM",
          "Neumann Kinesiology Ch.11",
          "Norkin & White Hamstring Flexibility Norms"
        ],
        "movement_taxonomy": {
          "primary_plane": "sagittal",
          "primary_region": "lower_limb",
          "weight_bearing": "unilateral_open_chain",
          "laterality_type": "alternating",
          "core_movement_type": "ROM_assessment"
        },
        "aliases": [
          "ASLR",
          "supine leg raise",
          "active leg lift",
          "straight leg raise test"
        ],
        "discriminative_sentence": "Alternating unilateral hip flexion in sagittal plane from supine; tested leg lifts while contralateral leg remains flat; assesses hamstring flexibility and pelvic stability.",
        "cot_reasoning_summary": "Alternating unilateral hip flexion in sagittal plane; tested leg lifts while contralateral leg remains flat; assesses hamstring flexibility and pelvic stability.",
        "part_descriptions": {
          "tested_leg": "hip flexes 0°→90° or more; knee extended; ankle neutral",
          "contralateral_leg": "remains flat; hip and knee extended",
          "torso": "remains stable; minimal pelvic tilt"
        },
        "population_anchors": {
          "healthy": "hip flexion 0°→90° or more; stable pelvis; contralateral leg flat",
          "parkinson": "reduced hip flexion amplitude; possible pelvic instability; contralateral leg may lift",
          "stroke_hemiplegia": "asymmetric hip flexion; affected side may show reduced ROM; contralateral leg stability compromised",
          "orthopedic": "pain or restricted ROM in hip flexion; compensatory pelvic tilt"
        },
        "phase_anchors": {
          "initial_position": "supine; both legs flat; hips and knees extended",
          "hip_flexion": "tested leg hip flexes 0°→90° or more; knee remains extended",
          "peak_hold": "maximum hip flexion; contralateral leg flat; pelvis stable",
          "return": "tested leg returns to initial position; controlled descent"
        },
        "open_vocab_signature": {
          "movement_region": "lower_limb_dominant",
          "symmetry": "alternating",
          "dominant_joint_action": "hip_flexion",
          "temporal_signature": "initial_position → hip_flexion → peak_hold → return",
          "distinguishing_features": [
            "unilateral_open_chain",
            "sagittal_plane_motion",
            "pelvic_stability"
          ]
        },
        "aaos_rom_reference": {
          "hip_flexion": "0-120°",
          "knee_extension": "0°"
        },
        "confusion_discriminators": {
          "vs_passive_straight_leg_raise": "Active requires participant to lift leg; passive involves external assistance.",
          "vs_double_leg_raise": "Double leg raise lifts both legs; active straight leg raise lifts one leg while the other remains flat.",
          "vs_leg_curl": "Leg curl involves knee flexion; active straight leg raise maintains knee extension."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Other sagittal lower-limb exercises (e.g., knee extension) involve different joint actions; active straight leg raise is unilateral hip flexion with knee extension.",
          "vs_same_region_different_plane": "Frontal-plane lower-limb exercises (e.g., hip abduction) involve lateral movement; active straight leg raise is strictly sagittal with no lateral displacement.",
          "vs_similar_weight_bearing": "Unilateral open-chain exercises like leg curl involve knee flexion; active straight leg raise maintains knee extension throughout.",
          "vs_same_core_type": "Passive straight leg raise involves external assistance; active straight leg raise requires participant to actively lift the leg."
        }
      },
      "selected_candidate_index": 5,
      "final_selected_sentence": "Active straight leg raise action: The tested leg ascends in a sagittal plane hip flexion, ensuring the contralateral leg remains flat and extended."
    },
    "trunk_stability_pushup": {
      "catalogue_index": 6,
      "catalogue_domain": "fms_functional_screening",
      "catalogue_source_hint": "Neumann — Kinesiology Ch.9 (trunk/spine stabilization); McGill — Low Back Disorders (spinal stability, neutral spine)",
      "preselection_structured_entry": {
        "action_id": "trunk_stability_push_up",
        "display_name": "Trunk Stability Push-Up",
        "domain": "core_stabilization",
        "laterality": "bilateral",
        "clinical_sources": [
          "Neumann Kinesiology Ch.9",
          "McGill Low Back Disorders",
          "AAOS Shoulder/Elbow ROM"
        ],
        "movement_taxonomy": {
          "primary_plane": "sagittal",
          "primary_region": "core_trunk",
          "weight_bearing": "bilateral_closed_chain",
          "laterality_type": "bilateral_symmetric",
          "core_movement_type": "stability_control"
        },
        "aliases": [
          "plank push-up",
          "core stability push-up",
          "sagittal plane push-up",
          "trunk stabilization push-up"
        ],
        "discriminative_sentence": "Core trunk stabilizes in sagittal plane during prone push-up; rigid plank alignment maintained without sagging or piking; bilateral arm extension supports body weight.",
        "cot_reasoning_summary": "Prone push-up with rigid plank alignment; core stabilizes in sagittal plane; bilateral arm extension supports body weight; no sagging or piking allowed.",
        "part_descriptions": {
          "left_arm": "elbow extends from ~90° to 0°; shoulder flexes slightly to support weight",
          "right_arm": "symmetric to left_arm in healthy subjects",
          "torso": "maintains rigid plank alignment; spine neutral; no sagging or piking",
          "legs": "static; feet dorsiflexed; knees extended"
        },
        "population_anchors": {
          "healthy": "maintains rigid plank; spine neutral; elbows extend smoothly; no trunk sagging",
          "parkinson": "difficulty maintaining plank; tremor; possible axial rigidity; reduced arm extension speed",
          "stroke_hemiplegia": "asymmetric push; affected side lags; trunk may sag toward weaker side",
          "orthopedic": "guarding due to back pain; limited ROM; potential compensatory hip flexion"
        },
        "phase_anchors": {
          "start_position": "prone; elbows flexed ~90°; spine neutral; feet dorsiflexed",
          "push_up": "elbows extend to 0°; trunk remains rigid; spine neutral",
          "end_position": "arms fully extended; body in plank; spine neutral; no sagging"
        },
        "open_vocab_signature": {
          "movement_region": "core_trunk_stabilization",
          "symmetry": "bilateral",
          "dominant_joint_action": "elbow_extension_and_core_stabilization",
          "temporal_signature": "start_position → push_up → end_position",
          "distinguishing_features": [
            "rigid_plank_alignment",
            "sagittal_plane_stabilization",
            "bilateral_arm_extension"
          ]
        },
        "aaos_rom_reference": {
          "elbow_extension": "0-150°",
          "shoulder_flexion": "0-180°",
          "spine_neutral": "0°"
        },
        "confusion_discriminators": {
          "vs_standard_push_up": "Standard push-up allows trunk movement; trunk stability push-up requires rigid plank alignment.",
          "vs_plank": "Plank is static; trunk stability push-up involves dynamic elbow extension.",
          "vs_bench_press": "Bench press is supine with weight; trunk stability push-up is prone with body weight."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Other sagittal core exercises (e.g., crunches) involve trunk flexion/extension; trunk stability push-up maintains a rigid plank with no trunk movement.",
          "vs_same_region_different_plane": "Transverse plane core exercises (e.g., Russian twists) involve rotational movement; trunk stability push-up is strictly sagittal with no rotation.",
          "vs_similar_weight_bearing": "Plank (also bilateral closed-chain) is static; trunk stability push-up involves dynamic elbow extension while maintaining plank.",
          "vs_same_core_type": "Standard push-up allows trunk movement; trunk stability push-up requires maintaining rigid plank alignment throughout."
        }
      },
      "selected_candidate_index": 2,
      "final_selected_sentence": "Rigid-plank trunk action: Execute a push-up by extending elbows to 0 degrees, ensuring the core maintains stability in the sagittal plane."
    },
    "rotary_stability": {
      "catalogue_index": 7,
      "catalogue_domain": "fms_functional_screening",
      "catalogue_source_hint": "Composite coordination exercise — describe kinematically; no direct AAOS/Neumann standard. Draw from core stabilization literature (McGill — Low Back Disorders; Sahrmann — Movement Impairment Syndromes).",
      "preselection_structured_entry": {
        "action_id": "quadruped_rotary_stability",
        "display_name": "Quadruped Rotary Stability",
        "domain": "core_stabilization",
        "laterality": "alternating",
        "clinical_sources": [
          "McGill Low Back Disorders",
          "Sahrmann Movement Impairment Syndromes"
        ],
        "movement_taxonomy": {
          "primary_plane": "multi",
          "primary_region": "core_and_limb",
          "weight_bearing": "quadruped_closed_chain",
          "laterality_type": "alternating",
          "core_movement_type": "stability_coordination"
        },
        "aliases": [
          "bird dog",
          "four-point stability",
          "quadruped diagonal reach",
          "cross-crawl stability"
        ],
        "discriminative_sentence": "Core and limb stability in quadruped position with ipsilateral arm and leg extending in opposite directions; multi-plane coordination under diagonal loading with neutral lumbar spine.",
        "cot_reasoning_summary": "Quadruped position with ipsilateral arm and leg extending; neutral lumbar spine; tests multi-plane core and shoulder-girdle stability under diagonal loading.",
        "part_descriptions": {
          "left_arm": "shoulder flexes ~0°→90°; elbow extends ~0°; wrist neutral",
          "right_leg": "hip extends ~0°→10-20°; knee extends ~0°; ankle neutral",
          "torso": "lumbar spine neutral; pelvis level; minimal rotation",
          "right_arm": "symmetric to left_arm when alternating",
          "left_leg": "symmetric to right_leg when alternating"
        },
        "population_anchors": {
          "healthy": "smooth coordinated extension; neutral spine; pelvis level; minimal sway",
          "parkinson": "difficulty maintaining neutral spine; increased sway; bradykinesia",
          "stroke_hemiplegia": "asymmetric extension; difficulty maintaining balance; compensatory trunk lean",
          "orthopedic": "guarding pattern; reduced range of motion; compensatory movements"
        },
        "phase_anchors": {
          "preparation": "quadruped position; hands under shoulders; knees under hips",
          "extension": "ipsilateral arm and leg extend; lumbar spine neutral; pelvis level",
          "hold": "maintain extended position; minimal sway; neutral spine",
          "return": "controlled return to quadruped; maintain alignment"
        },
        "open_vocab_signature": {
          "movement_region": "core_and_limb_stability",
          "symmetry": "alternating",
          "dominant_joint_action": "multi_plane_extension",
          "temporal_signature": "preparation → extension → hold → return",
          "distinguishing_features": [
            "quadruped_position",
            "diagonal_loading",
            "neutral_spine"
          ]
        },
        "aaos_rom_reference": {
          "shoulder_flexion": "0-180°",
          "hip_extension": "0-20°",
          "knee_extension": "0-0°"
        },
        "confusion_discriminators": {
          "vs_plank": "Plank is static with no limb movement; quadruped rotary stability involves dynamic limb extension.",
          "vs_bird_dog": "Bird dog is a common name for this exercise; focus on coordination and stability.",
          "vs_superman": "Superman involves prone position with simultaneous limb lift; quadruped rotary stability is in quadruped with alternating limb movement."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Plank exercises maintain static core engagement without limb extension; quadruped rotary stability involves dynamic limb extension in a multi-plane context.",
          "vs_same_region_different_plane": "Exercises like side plank focus on lateral stability; quadruped rotary stability requires multi-plane coordination with diagonal limb extension.",
          "vs_similar_weight_bearing": "Quadruped rock-back maintains all limbs in contact with the ground; quadruped rotary stability involves lifting and extending limbs.",
          "vs_same_core_type": "Traditional core stability exercises like crunches focus on sagittal plane flexion; quadruped rotary stability emphasizes multi-plane coordination and stability."
        }
      },
      "selected_candidate_index": 3,
      "final_selected_sentence": "Quadruped rotary stability action: Achieve core stability by extending ipsilateral limbs in a diagonal multi-plane motion, keeping the lumbar spine neutral."
    },
    "sit_to_stand": {
      "catalogue_index": 8,
      "catalogue_domain": "lower_limb",
      "catalogue_source_hint": "WHO/ICF Activity - Transfers; APTA Neurological CPG",
      "preselection_structured_entry": {
        "action_id": "sit_to_stand",
        "display_name": "Sit-to-Stand Transfer",
        "domain": "lower_limb",
        "laterality": "bilateral",
        "clinical_sources": [
          "WHO/ICF Activity Transfers",
          "APTA Neurological CPG",
          "AAOS Hip/Knee ROM"
        ],
        "movement_taxonomy": {
          "primary_plane": "sagittal",
          "primary_region": "lower_limb",
          "weight_bearing": "bilateral_closed_chain",
          "laterality_type": "bilateral_symmetric",
          "core_movement_type": "functional_transfer"
        },
        "aliases": [
          "chair rise",
          "rising from sitting",
          "STS transfer",
          "sit-stand",
          "transfer to standing"
        ],
        "discriminative_sentence": "Bilateral concentric hip and knee extension from static 90-degree seated position; trunk forward lean precedes knee drive; ascending sagittal transfer unique among lower-limb exercises.",
        "cot_reasoning_summary": "Starts from static 90°-seated configuration; trunk flexes forward before bilateral hip+knee extension; final standing alignment restores spine vertical.",
        "part_descriptions": {
          "left_leg": "knee extends ~90°→0°; hip extends ~90°→170°; ankle dorsiflexion then neutral",
          "right_leg": "symmetric to left_leg in healthy subjects",
          "torso": "forward trunk lean ~20-30° in early phase, returns vertical by phase 4",
          "arms": "anteriorly raised 30-60° for momentum; shoulder flexion assists CoM shift"
        },
        "population_anchors": {
          "healthy": "smooth symmetric bilateral extension; trunk lean ~22°; completed within 3 seconds",
          "parkinson": "reduced trunk forward lean due to axial rigidity; jerky bilateral knee extension; possible festination",
          "stroke_hemiplegia": "asymmetric push-off: affected knee lags >15° behind unaffected; lateral trunk lean toward stronger side",
          "orthopedic": "guarding pattern at operated joint; reduced velocity; limited ROM at affected hip or knee"
        },
        "phase_anchors": {
          "static_seated": "bilateral hip~90°, knee~90°, trunk vertical, minimal velocity ≥3 frames",
          "forward_lean": "trunk flexes 20-30°; hip~90°; ankle dorsiflexes",
          "ascent": "bilateral knee 90°→0°; hip 90°→170°; trunk returning vertical",
          "standing_alignment": "knee~0°, hip~170-180°, spine vertical"
        },
        "open_vocab_signature": {
          "movement_region": "lower_limb_dominant",
          "symmetry": "bilateral",
          "dominant_joint_action": "knee_extension_and_hip_extension",
          "temporal_signature": "static_seated_start → trunk_lean → ascending → standing",
          "distinguishing_features": [
            "static_start_configuration",
            "bilateral_symmetry",
            "trunk_leads_before_knees_extend"
          ]
        },
        "aaos_rom_reference": {
          "hip_flexion": "0-120°",
          "hip_extension": "0-20°",
          "knee_flexion": "0-135°",
          "ankle_dorsiflexion": "0-20°"
        },
        "confusion_discriminators": {
          "vs_deep_squat": "Deep squat descends from standing; sit-to-stand begins from static seated 90° position.",
          "vs_stand_to_sit": "Opposite direction — eccentric descent vs. concentric ascent.",
          "vs_inline_lunge": "Lunge is unilateral split-stance; sit-to-stand is strictly bilateral and symmetric."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Other sagittal lower-limb patterns (squat, step-up) all START from standing; sit-to-stand uniquely starts from fully seated static configuration with hip/knee ~90° for ≥3 frames.",
          "vs_same_region_different_plane": "Frontal-plane lower-limb exercises (lateral lunge, hip abduction) require asymmetric frontal motion; sit-to-stand is strictly bilateral sagittal with no lateral weight shift.",
          "vs_similar_weight_bearing": "Calf raise (bilateral closed-chain) moves only at ankle; sit-to-stand requires simultaneous multi-joint hip AND knee extension from 90° flexion.",
          "vs_same_core_type": "Stand-to-sit is the reverse functional transfer with eccentric control descending into seated; sit-to-stand is concentric ascending."
        }
      },
      "selected_candidate_index": 2,
      "final_selected_sentence": "Sagittal transfer action: Begin with lower limb flexion at 90°, progressing to full extension as the trunk returns to vertical alignment."
    },
    "stand_to_sit": {
      "catalogue_index": 9,
      "catalogue_domain": "lower_limb",
      "catalogue_source_hint": "WHO/ICF Activity - Transfers",
      "preselection_structured_entry": {
        "action_id": "stand_to_sit",
        "display_name": "Stand-to-Sit Transfer",
        "domain": "lower_limb",
        "laterality": "bilateral",
        "clinical_sources": [
          "WHO/ICF Activity Transfers",
          "AAOS Hip/Knee ROM",
          "Neumann Kinesiology"
        ],
        "movement_taxonomy": {
          "primary_plane": "sagittal",
          "primary_region": "lower_limb",
          "weight_bearing": "bilateral_closed_chain",
          "laterality_type": "bilateral_symmetric",
          "core_movement_type": "functional_transfer"
        },
        "aliases": [
          "descending to sit",
          "controlled sit-down",
          "eccentric sit transfer",
          "lowering to chair"
        ],
        "discriminative_sentence": "Bilateral eccentric hip and knee flexion in sagittal plane; controlled descent from standing to seated; trunk remains vertical throughout.",
        "cot_reasoning_summary": "Begins from standing; controlled eccentric descent with hip and knee flexion; trunk remains vertical; ends in seated position with hips and knees at ~90°.",
        "part_descriptions": {
          "left_leg": "knee flexes 0°→90°; hip flexes 170°→90°; controlled descent",
          "right_leg": "symmetric to left_leg in healthy subjects",
          "torso": "remains vertical throughout; minimal forward lean",
          "arms": "may assist balance; minimal movement"
        },
        "population_anchors": {
          "healthy": "smooth controlled descent; trunk vertical; completed within 3 seconds",
          "parkinson": "jerky descent; reduced eccentric control; possible festination",
          "stroke_hemiplegia": "asymmetric descent; affected side lags; trunk lean toward stronger side",
          "orthopedic": "guarding pattern; reduced velocity; limited ROM at affected joint"
        },
        "phase_anchors": {
          "standing": "initial position; hips ~170°, knees ~0°, trunk vertical",
          "descent": "controlled eccentric hip and knee flexion; trunk remains vertical",
          "seated": "final position; hips ~90°, knees ~90°, trunk vertical"
        },
        "open_vocab_signature": {
          "movement_region": "lower_limb_dominant",
          "symmetry": "bilateral",
          "dominant_joint_action": "knee_flexion_and_hip_flexion",
          "temporal_signature": "standing → controlled_descent → seated",
          "distinguishing_features": [
            "controlled_eccentric_descent",
            "bilateral_symmetry",
            "vertical_trunk"
          ]
        },
        "aaos_rom_reference": {
          "hip_flexion": "0-120°",
          "hip_extension": "0-20°",
          "knee_flexion": "0-135°",
          "ankle_dorsiflexion": "0-20°"
        },
        "confusion_discriminators": {
          "vs_sit_to_stand": "Sit-to-stand is concentric ascent; stand-to-sit is eccentric descent.",
          "vs_deep_squat": "Deep squat descends further; stand-to-sit ends at seated 90° position.",
          "vs_step_down": "Step down involves unilateral descent; stand-to-sit is bilateral and symmetric."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Other sagittal lower-limb patterns (squat, step-up) involve deeper or unilateral descent; stand-to-sit uniquely ends in a seated position with hip/knee ~90°.",
          "vs_same_region_different_plane": "Frontal-plane lower-limb exercises (lateral lunge) involve lateral movement; stand-to-sit is strictly sagittal with no lateral weight shift.",
          "vs_similar_weight_bearing": "Step down involves unilateral descent; stand-to-sit is bilateral and symmetric with controlled eccentric descent.",
          "vs_same_core_type": "Sit-to-stand is the reverse functional transfer with concentric ascent; stand-to-sit is eccentric descent."
        }
      },
      "selected_candidate_index": 5,
      "final_selected_sentence": "Sagittal transfer action: Symmetric lower limb descent in the sagittal plane, transitioning to a seated position."
    },
    "side_lunge": {
      "catalogue_index": 10,
      "catalogue_domain": "lower_limb",
      "catalogue_source_hint": "General physiotherapy; adductor/hip strengthening",
      "preselection_structured_entry": {
        "action_id": "side_lunge",
        "display_name": "Side Lunge",
        "domain": "lower_limb",
        "laterality": "alternating",
        "clinical_sources": [
          "General Physiotherapy",
          "Adductor/Hip Strengthening Protocols",
          "Neumann Kinesiology Ch.8"
        ],
        "movement_taxonomy": {
          "primary_plane": "frontal",
          "primary_region": "lower_limb",
          "weight_bearing": "alternating_closed_chain",
          "laterality_type": "alternating",
          "core_movement_type": "dynamic_stability"
        },
        "aliases": [
          "lateral lunge",
          "side step lunge",
          "frontal plane lunge",
          "adductor lunge"
        ],
        "discriminative_sentence": "Lower limb moves in frontal plane with deep flexion of weight-bearing leg; contralateral leg extends; mediolateral dynamic stability challenge.",
        "cot_reasoning_summary": "Alternating lateral step with deep flexion of weight-bearing leg; contralateral leg extends; frontal plane motion challenges mediolateral stability.",
        "part_descriptions": {
          "left_leg": "weight-bearing leg flexes deeply; hip and knee flexion ~90°; ankle dorsiflexion",
          "right_leg": "extends laterally; hip and knee near full extension",
          "torso": "remains upright; slight lateral lean toward flexed leg",
          "arms": "may extend forward for balance"
        },
        "population_anchors": {
          "healthy": "smooth lateral transition; deep flexion ~90°; stable trunk; controlled return",
          "parkinson": "reduced step length; bradykinesia; possible festination; trunk instability",
          "stroke_hemiplegia": "asymmetric step length; affected leg may not fully extend; compensatory trunk lean",
          "orthopedic": "guarding pattern; limited ROM at affected hip or knee; cautious transition"
        },
        "phase_anchors": {
          "initiation": "feet shoulder-width apart; neutral stance",
          "lateral_step": "step laterally; weight shifts to stepping leg",
          "deep_flexion": "weight-bearing leg flexes deeply; contralateral leg extends",
          "return": "push off flexed leg; return to neutral stance"
        },
        "open_vocab_signature": {
          "movement_region": "lower_limb_dominant",
          "symmetry": "alternating",
          "dominant_joint_action": "hip_and_knee_flexion",
          "temporal_signature": "initiation → lateral_step → deep_flexion → return",
          "distinguishing_features": [
            "frontal_plane_motion",
            "alternating_weight_bearing",
            "deep_flexion_on_one_leg"
          ]
        },
        "aaos_rom_reference": {
          "hip_flexion": "0-120°",
          "knee_flexion": "0-135°",
          "ankle_dorsiflexion": "0-20°"
        },
        "confusion_discriminators": {
          "vs_forward_lunge": "Forward lunge moves in sagittal plane; side lunge is frontal.",
          "vs_squat": "Squat is bilateral symmetric; side lunge is unilateral with lateral step.",
          "vs_step_up": "Step-up is vertical; side lunge is lateral with deep flexion."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Frontal-plane movements like lateral step-ups involve vertical displacement; side lunge involves deep flexion of one leg with lateral weight shift.",
          "vs_same_region_different_plane": "Sagittal-plane exercises like forward lunges involve forward stepping; side lunge involves lateral stepping with frontal plane motion.",
          "vs_similar_weight_bearing": "Alternating closed-chain exercises like step-ups involve vertical movement; side lunge involves lateral movement with deep flexion.",
          "vs_same_core_type": "Dynamic stability exercises like balance beam walking involve continuous linear motion; side lunge involves discrete lateral steps with deep flexion."
        }
      },
      "selected_candidate_index": 5,
      "final_selected_sentence": "Side lunge action: Lower limb executes deep flexion in frontal plane with lateral step."
    },
    "forward_step_up": {
      "catalogue_index": 11,
      "catalogue_domain": "lower_limb",
      "catalogue_source_hint": "APTA post-surgical rehabilitation protocol",
      "preselection_structured_entry": {
        "action_id": "forward_step_up",
        "display_name": "Forward Step-Up",
        "domain": "lower_limb",
        "laterality": "alternating",
        "clinical_sources": [
          "APTA Post-Surgical Rehabilitation Protocol",
          "AAOS Hip/Knee ROM",
          "Neumann Kinesiology"
        ],
        "movement_taxonomy": {
          "primary_plane": "sagittal",
          "primary_region": "lower_limb",
          "weight_bearing": "unilateral_closed_chain",
          "laterality_type": "alternating",
          "core_movement_type": "functional_transfer"
        },
        "aliases": [
          "step-up exercise",
          "platform step-up",
          "single-leg step-up",
          "raised step-up"
        ],
        "discriminative_sentence": "Lower limb ascends in sagittal plane; leading leg hip and knee flex to step onto platform; trailing leg follows for full elevation.",
        "cot_reasoning_summary": "Step-up onto a raised platform with leading leg; hip and knee flexion in sagittal plane; trailing leg follows for full elevation.",
        "part_descriptions": {
          "left_leg": "hip flexes ~0°→90°; knee flexes ~0°→90°; ankle dorsiflexes during ascent",
          "right_leg": "mirrors left_leg in alternating sequence",
          "torso": "remains upright; minimal sway for balance",
          "arms": "may assist with balance; slight swing"
        },
        "population_anchors": {
          "healthy": "smooth, controlled ascent; balanced; minimal trunk sway",
          "parkinson": "reduced step height; festination; increased trunk sway",
          "stroke_hemiplegia": "asymmetry; affected leg lags; compensatory trunk lean",
          "orthopedic": "cautious ascent; reduced velocity; limited ROM at operated joint"
        },
        "phase_anchors": {
          "initial_stance": "both feet on ground; hip/knee ~0°",
          "leading_leg_ascent": "leading leg hip flexes ~0°→90°; knee flexes ~0°→90°",
          "trailing_leg_follow": "trailing leg extends to join leading leg on platform",
          "standing_on_platform": "both legs extended; hip/knee ~0°"
        },
        "open_vocab_signature": {
          "movement_region": "lower_limb_unilateral",
          "symmetry": "alternating",
          "dominant_joint_action": "hip_and_knee_flexion",
          "temporal_signature": "initial_stance → leading_leg_ascent → trailing_leg_follow → standing_on_platform",
          "distinguishing_features": [
            "unilateral_closed_chain",
            "sagittal_plane_elevation",
            "alternating_leg_sequence"
          ]
        },
        "aaos_rom_reference": {
          "hip_flexion": "0-120°",
          "knee_flexion": "0-135°",
          "ankle_dorsiflexion": "0-20°"
        },
        "confusion_discriminators": {
          "vs_step_down": "Step-down begins elevated and descends; step-up begins from ground and ascends.",
          "vs_single_leg_squat": "Single-leg squat maintains one foot on ground; step-up lifts body onto platform.",
          "vs_lateral_step": "Lateral step moves in frontal plane; step-up is strictly sagittal."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Step-down begins from elevated position and descends; step-up begins from ground level and ascends, reversing the direction of movement.",
          "vs_same_region_different_plane": "Lateral step involves movement in the frontal plane; step-up is strictly sagittal with vertical elevation.",
          "vs_similar_weight_bearing": "Single-leg squat maintains one foot on the ground; step-up involves lifting the entire body onto a platform with one leg.",
          "vs_same_core_type": "Sit-to-stand involves bilateral leg extension from seated; step-up is unilateral, requiring one leg to lift the body onto a platform."
        }
      },
      "selected_candidate_index": 6,
      "final_selected_sentence": "Sagittal elevation action: Lower limb initiates hip and knee flexion, moving upward onto a raised platform."
    },
    "lateral_step_up": {
      "catalogue_index": 12,
      "catalogue_domain": "lower_limb",
      "catalogue_source_hint": "Hip abductor strengthening; APTA",
      "preselection_structured_entry": {
        "action_id": "lateral_step_up",
        "display_name": "Lateral Step-Up",
        "domain": "lower_limb",
        "laterality": "alternating",
        "clinical_sources": [
          "Hip Abductor Strengthening",
          "APTA Orthopedic Guidelines",
          "Neumann Kinesiology"
        ],
        "movement_taxonomy": {
          "primary_plane": "frontal",
          "primary_region": "lower_limb",
          "weight_bearing": "alternating_closed_chain",
          "laterality_type": "alternating",
          "core_movement_type": "strength_balance"
        },
        "aliases": [
          "side step-up",
          "lateral platform step",
          "hip abductor step-up",
          "sideways step-up"
        ],
        "discriminative_sentence": "Lower limb lifts body laterally in frontal plane; hip abductor activation stabilizes pelvis; alternating closed-chain weight transfer.",
        "cot_reasoning_summary": "Alternating lateral step-up with hip abductor emphasis; frontal plane movement; weight shifts from one leg to the other; pelvis stabilizes laterally.",
        "part_descriptions": {
          "left_leg": "hip abducts and extends to lift body; knee extends; ankle stabilizes",
          "right_leg": "provides initial support; transitions to non-weight-bearing",
          "torso": "remains upright; minimal lateral lean",
          "arms": "may assist balance; slight abduction"
        },
        "population_anchors": {
          "healthy": "smooth lateral step; stable pelvis; minimal trunk sway",
          "parkinson": "reduced step height; increased lateral sway; slower execution",
          "stroke_hemiplegia": "asymmetric weight shift; affected leg difficulty; compensatory trunk lean",
          "orthopedic": "guarding pattern; reduced step height; cautious weight transfer"
        },
        "phase_anchors": {
          "approach": "standing beside platform; feet parallel; weight on one leg",
          "lift": "hip abducts; knee extends; opposite foot clears platform",
          "step_up": "weight transfers to elevated leg; pelvis stabilizes",
          "return": "controlled descent; weight shifts back to initial leg"
        },
        "open_vocab_signature": {
          "movement_region": "lower_limb_dominant",
          "symmetry": "alternating",
          "dominant_joint_action": "hip_abduction_and_extension",
          "temporal_signature": "approach → lift → step_up → return",
          "distinguishing_features": [
            "frontal_plane_motion",
            "alternating_weight_transfer",
            "hip_abductor_activation"
          ]
        },
        "aaos_rom_reference": {
          "hip_abduction": "0-45°",
          "hip_extension": "0-20°",
          "knee_extension": "0-135°"
        },
        "confusion_discriminators": {
          "vs_forward_step_up": "Forward step-up involves sagittal plane; lateral step-up is frontal.",
          "vs_side_lunge": "Side lunge involves dynamic lateral movement; step-up is static once elevated.",
          "vs_stair_climb": "Stair climb is sagittal with continuous ascent; lateral step-up is frontal with lateral lift."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Frontal-plane movements like lateral lunges involve dynamic lateral shifts; lateral step-up maintains static position once elevated, focusing on hip abductor stabilization.",
          "vs_same_region_different_plane": "Sagittal plane exercises like forward step-ups involve anterior-posterior movement; lateral step-up is strictly lateral in the frontal plane.",
          "vs_similar_weight_bearing": "Alternating closed-chain exercises like stair climbing involve continuous ascent; lateral step-up focuses on lateral lift and stabilization.",
          "vs_same_core_type": "Other strength-balance exercises like single-leg stance focus on static balance; lateral step-up involves dynamic lateral movement with alternating weight transfer."
        }
      },
      "selected_candidate_index": 5,
      "final_selected_sentence": "Lateral step action: Frontal plane lateral lift initiated by hip abduction, ensuring alternating weight transfer."
    },
    "single_leg_stance": {
      "catalogue_index": 13,
      "catalogue_domain": "lower_limb",
      "catalogue_source_hint": "Berg Balance Scale item; neurological rehabilitation",
      "preselection_structured_entry": {
        "action_id": "single_leg_stance",
        "display_name": "Single-Leg Stance",
        "domain": "balance_postural",
        "laterality": "alternating",
        "clinical_sources": [
          "Berg Balance Scale",
          "Neurological Rehabilitation CPG"
        ],
        "movement_taxonomy": {
          "primary_plane": "multi",
          "primary_region": "lower_limb",
          "weight_bearing": "unilateral_closed_chain",
          "laterality_type": "alternating",
          "core_movement_type": "balance_static"
        },
        "aliases": [
          "one-leg balance",
          "unipedal stance",
          "single-leg balance",
          "one-legged stand"
        ],
        "discriminative_sentence": "Lower limb balance on one leg with multi-plane stability; other leg lifted with hip flexed; minimal joint velocity indicates successful hold.",
        "cot_reasoning_summary": "Static balance on one leg; lifted leg hip flexed ~30-45°; supporting leg maintains stability; near-zero joint velocity indicates successful hold.",
        "part_descriptions": {
          "supporting_leg": "hip and knee ~0-10° flexion; ankle dorsiflexion/plantarflexion for balance",
          "lifted_leg": "hip flexed ~30-45°; knee flexed ~90°",
          "torso": "spine vertical; trunk sway >5° indicates failure",
          "arms": "slight abduction <20° for micro-balance correction"
        },
        "population_anchors": {
          "healthy": "hold ≥30s; joint velocities <2°/s; ankle micro-corrections; no upper limb support",
          "parkinson": "increased sway; truncal rigidity; fails within 10-15s; frequent step-outs",
          "stroke_hemiplegia": "COM shifted toward stronger side; asymmetric weight distribution; increased sway",
          "orthopedic": "reduced ankle corrective ROM; increased hip strategy; early step-out"
        },
        "phase_anchors": {
          "preparation": "both feet on ground; COM centered",
          "lift": "one leg lifted; hip flexed ~30-45°; knee ~90°",
          "hold": "all joints near-stationary; COM over BoS",
          "release": "deliberate step-down; return to bilateral stance"
        },
        "open_vocab_signature": {
          "movement_region": "lower_limb_static_balance",
          "symmetry": "unilateral",
          "dominant_joint_action": "postural_stabilization",
          "temporal_signature": "preparation → lift → static_hold → release",
          "distinguishing_features": [
            "one_foot_off_ground",
            "near_zero_joint_velocity",
            "unilateral_stability"
          ]
        },
        "aaos_rom_reference": {
          "hip_flexion": "0-120°",
          "knee_flexion": "0-135°",
          "ankle_dorsiflexion": "0-20°"
        },
        "confusion_discriminators": {
          "vs_tandem_stance": "Tandem: both feet on ground; single-leg: one foot lifted.",
          "vs_weight_shifting": "Weight shifting: intentional COM displacement; single-leg: COM held stationary.",
          "vs_lateral_step_up": "Step-up: dynamic movement; single-leg: static hold."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane": "Tandem stance (also multi-plane balance) keeps both feet on the ground; single-leg stance lifts one foot entirely off the ground — detectable by one foot joint height significantly above zero.",
          "vs_same_region_different_core_type": "Walking or stepping (lower-limb, dynamic) shows intentional COM displacement with detectable velocity; single-leg stance shows near-zero velocity across all joints as the success measure.",
          "vs_similar_weight_bearing": "Lateral step-up (unilateral closed-chain) involves dynamic movement and weight transfer; single-leg stance is a static hold with no lateral movement.",
          "vs_same_core_type": "Tandem stance (also static balance) keeps both feet on the ground; single-leg stance lifts one foot, requiring greater unilateral stability — detectable by one foot joint height significantly above zero."
        }
      },
      "selected_candidate_index": 5,
      "final_selected_sentence": "Static balance action: Lower limb achieves unilateral support with lifted leg flexed; multi-plane stability maintained."
    },
    "calf_raise": {
      "catalogue_index": 14,
      "catalogue_domain": "lower_limb",
      "catalogue_source_hint": "Ankle plantar flexor strengthening; post-stroke",
      "preselection_structured_entry": {
        "action_id": "calf_raise",
        "display_name": "Calf Raise (Heel Rise)",
        "domain": "lower_limb",
        "laterality": "bilateral",
        "clinical_sources": [
          "Ankle Plantar Flexor Strengthening",
          "Post-Stroke Rehabilitation",
          "AAOS Ankle ROM"
        ],
        "movement_taxonomy": {
          "primary_plane": "sagittal",
          "primary_region": "lower_limb",
          "weight_bearing": "bilateral_closed_chain",
          "laterality_type": "bilateral_symmetric",
          "core_movement_type": "strengthening"
        },
        "aliases": [
          "heel rise",
          "toe raise",
          "ankle plantarflexion exercise",
          "gastrocnemius strengthening"
        ],
        "discriminative_sentence": "Lower limb sagittal plane movement; bilateral ankle plantarflexion elevates heels off ground; knees extended; primary action in gastrocnemius and soleus.",
        "cot_reasoning_summary": "Bilateral ankle plantarflexion in sagittal plane; heels rise off ground; knees remain extended; tests gastrocnemius and soleus strength.",
        "part_descriptions": {
          "left_leg": "ankle plantarflexes 0°→20°; knee extended; heel rises off ground",
          "right_leg": "symmetric to left_leg in healthy subjects",
          "torso": "remains vertical; minimal sway",
          "arms": "may assist balance; minimal movement"
        },
        "population_anchors": {
          "healthy": "smooth bilateral heel rise; full plantarflexion; minimal sway; completed within 2 seconds",
          "parkinson": "reduced amplitude; bradykinesia; possible tremor; increased postural sway",
          "stroke_hemiplegia": "asymmetric rise; affected side lags; compensatory trunk lean",
          "orthopedic": "guarding pattern; limited ROM; slower rise; potential pain"
        },
        "phase_anchors": {
          "start": "feet flat on ground; knees extended; ankles neutral",
          "rise": "bilateral ankle plantarflexion 0°→20°; heels elevate",
          "peak": "maximum heel elevation; knees remain extended",
          "lower": "controlled eccentric return to starting position"
        },
        "open_vocab_signature": {
          "movement_region": "lower_limb_dominant",
          "symmetry": "bilateral",
          "dominant_joint_action": "ankle_plantarflexion",
          "temporal_signature": "start → rise → peak → lower",
          "distinguishing_features": [
            "bilateral_heel_elevation",
            "sagittal_plane_motion",
            "knees_extended"
          ]
        },
        "aaos_rom_reference": {
          "ankle_plantarflexion": "0-50°",
          "knee_extension": "0°"
        },
        "confusion_discriminators": {
          "vs_squat": "Squat involves hip and knee flexion; calf raise focuses on ankle plantarflexion with knees extended.",
          "vs_toe_tap": "Toe tap involves alternating foot contact; calf raise maintains bilateral contact with ground.",
          "vs_lunge": "Lunge involves forward step and knee flexion; calf raise is stationary with knees extended."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Squat involves hip and knee flexion in the sagittal plane; calf raise focuses on ankle plantarflexion with knees extended.",
          "vs_same_region_different_plane": "Lateral step involves frontal plane movement; calf raise is strictly sagittal with vertical heel elevation.",
          "vs_similar_weight_bearing": "Toe tap involves alternating foot contact; calf raise maintains bilateral contact with ground throughout.",
          "vs_same_core_type": "Lunge involves forward step and knee flexion; calf raise is stationary with knees extended and focuses on ankle plantarflexion."
        }
      },
      "selected_candidate_index": 2,
      "final_selected_sentence": "Calf raise action: Bilateral ankle plantarflexion occurs in the sagittal plane, causing heels to rise while knees remain straight."
    },
    "knee_extension_open_chain": {
      "catalogue_index": 15,
      "catalogue_domain": "lower_limb",
      "catalogue_source_hint": "Quadriceps rehabilitation; post-TKR protocol",
      "preselection_structured_entry": {
        "action_id": "open_chain_knee_extension",
        "display_name": "Open-Chain Knee Extension",
        "domain": "lower_limb",
        "laterality": "alternating",
        "clinical_sources": [
          "Quadriceps Rehabilitation Protocol",
          "Post-TKR Protocol",
          "AAOS Knee ROM"
        ],
        "movement_taxonomy": {
          "primary_plane": "sagittal",
          "primary_region": "lower_limb",
          "weight_bearing": "non_weight_bearing",
          "laterality_type": "alternating",
          "core_movement_type": "isolated_strengthening"
        },
        "aliases": [
          "seated knee extension",
          "quadriceps extension",
          "leg extension exercise",
          "knee extension machine"
        ],
        "discriminative_sentence": "Lower limb extends knee in sagittal plane from 90 to 0 degrees; seated position; quadriceps isolation with minimal hip movement.",
        "cot_reasoning_summary": "Seated knee extension from 90° to 0°; quadriceps isolation; non-weight-bearing; alternating legs; sagittal plane movement.",
        "part_descriptions": {
          "left_leg": "knee extends 90°→0°; quadriceps activation; ankle dorsiflexed/neutral",
          "right_leg": "alternates with left_leg",
          "torso": "maintains upright posture; spine neutral",
          "arms": "resting or stabilizing on chair"
        },
        "population_anchors": {
          "healthy": "smooth extension; full ROM; controlled return",
          "parkinson": "bradykinesia; reduced ROM; tremor during extension",
          "stroke_hemiplegia": "weaker extension on affected side; reduced ROM",
          "orthopedic": "limited ROM; cautious extension; slower pace"
        },
        "phase_anchors": {
          "preparation": "seated with knees flexed ~90°",
          "extension": "knee extends 90°→0°; quadriceps activation",
          "hold": "knee fully extended; brief isometric contraction",
          "return": "controlled flexion back to 90°"
        },
        "open_vocab_signature": {
          "movement_region": "lower_limb_isolated",
          "symmetry": "alternating",
          "dominant_joint_action": "knee_extension",
          "temporal_signature": "preparation → extension → hold → return",
          "distinguishing_features": [
            "sagittal_plane_motion",
            "quadriceps_isolation",
            "non_weight_bearing"
          ]
        },
        "aaos_rom_reference": {
          "knee_flexion": "0-135°"
        },
        "confusion_discriminators": {
          "vs_hip_flexion": "Hip flexion involves hip joint; knee extension isolates knee joint.",
          "vs_ankle_dorsiflexion": "Ankle dorsiflexion focuses on ankle; knee extension focuses on knee.",
          "vs_hamstring_curl": "Hamstring curls involve knee flexion; knee extension involves knee extension."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Hip flexion involves sagittal plane but focuses on the hip joint; knee extension isolates the knee joint with minimal hip movement.",
          "vs_same_region_different_plane": "Hip abduction/adduction occurs in the frontal plane; knee extension is strictly sagittal with no lateral movement.",
          "vs_similar_weight_bearing": "Ankle dorsiflexion involves the ankle joint; knee extension focuses on the knee with the ankle held stable.",
          "vs_same_core_type": "Hamstring curls involve knee flexion; knee extension involves knee extension, emphasizing quadriceps activation."
        }
      },
      "selected_candidate_index": 3,
      "final_selected_sentence": "Quadriceps strengthening action: The lower limb executes a knee extension in the sagittal axis, moving from 90° flexion to 0° extension."
    },
    "hip_abduction_standing": {
      "catalogue_index": 16,
      "catalogue_domain": "lower_limb",
      "catalogue_source_hint": "Gluteus medius strengthening; hip stability",
      "preselection_structured_entry": {
        "action_id": "standing_hip_abduction",
        "display_name": "Standing Hip Abduction",
        "domain": "lower_limb",
        "laterality": "alternating",
        "clinical_sources": [
          "Gluteus Medius Strengthening Protocols",
          "Hip Stability Guidelines",
          "AAOS Hip ROM"
        ],
        "movement_taxonomy": {
          "primary_plane": "frontal",
          "primary_region": "lower_limb",
          "weight_bearing": "unilateral_closed_chain",
          "laterality_type": "alternating",
          "core_movement_type": "ROM_strength"
        },
        "aliases": [
          "lateral leg raise",
          "hip abduction exercise",
          "gluteus medius activation",
          "unilateral hip abduction"
        ],
        "discriminative_sentence": "Unilateral hip abduction in frontal plane with contralateral leg raised 30-45 degrees; standing leg stabilizes; gluteus medius and tensor fasciae latae activation.",
        "cot_reasoning_summary": "Unilateral hip abduction in frontal plane; standing leg stabilizes while contralateral leg abducts 30-45°; gluteus medius and tensor fasciae latae are primary muscles.",
        "part_descriptions": {
          "left_leg": "standing leg stabilizes; hip neutral; knee slightly flexed",
          "right_leg": "abducts 0°→30-45° in frontal plane; knee extended",
          "torso": "remains vertical; minimal lateral lean",
          "arms": "may assist balance; slight abduction for stability"
        },
        "population_anchors": {
          "healthy": "smooth abduction 30-45°; minimal trunk sway; stable stance leg",
          "parkinson": "reduced amplitude; increased trunk sway; difficulty maintaining balance",
          "stroke_hemiplegia": "affected leg <30°; compensatory trunk lean; instability",
          "orthopedic": "guarding pattern; reduced ROM; potential pain at hip"
        },
        "phase_anchors": {
          "initial_stance": "standing leg stable; contralateral leg at 0°",
          "abduction": "contralateral leg abducts 0°→30-45°; standing leg stabilizes",
          "peak_hold": "leg held at 30-45°; torso vertical",
          "return": "controlled return to initial stance; leg back to 0°"
        },
        "open_vocab_signature": {
          "movement_region": "lower_limb_dominant",
          "symmetry": "unilateral",
          "dominant_joint_action": "hip_abduction",
          "temporal_signature": "initial_stance → abduction → peak_hold → return",
          "distinguishing_features": [
            "unilateral_stance",
            "frontal_plane_motion",
            "contralateral_leg_elevation"
          ]
        },
        "aaos_rom_reference": {
          "hip_abduction": "0-45°",
          "hip_flexion": "0-120°",
          "hip_extension": "0-20°"
        },
        "confusion_discriminators": {
          "vs_hip_flexion": "Hip flexion moves leg forward; abduction moves leg laterally.",
          "vs_hip_extension": "Hip extension moves leg backward; abduction moves leg laterally.",
          "vs_lateral_lunge": "Lateral lunge involves weight shift; abduction maintains unilateral stance."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Frontal-plane lower-limb exercises like lateral lunges involve weight shifting; standing hip abduction maintains a static unilateral stance with contralateral leg elevation.",
          "vs_same_region_different_plane": "Hip flexion and extension occur in the sagittal plane; hip abduction occurs in the frontal plane, moving the leg laterally.",
          "vs_similar_weight_bearing": "Unilateral closed-chain exercises like single-leg stance focus on balance without leg elevation; hip abduction includes contralateral leg elevation.",
          "vs_same_core_type": "Other ROM/strength exercises like squats involve bilateral movement; standing hip abduction is unilateral with a focus on lateral leg movement."
        }
      },
      "selected_candidate_index": 1,
      "final_selected_sentence": "Hip abduction action: The right leg abducts 30-45° in the frontal plane while the left leg remains stable."
    },
    "lateral_trunk_tilt": {
      "catalogue_index": 17,
      "catalogue_domain": "lower_limb",
      "catalogue_source_hint": "KIMORE exercise set; trunk lateral flexion ROM",
      "preselection_structured_entry": {
        "action_id": "lateral_trunk_tilt",
        "display_name": "Lateral Trunk Tilt",
        "domain": "trunk_mobility",
        "laterality": "bilateral",
        "clinical_sources": [
          "Neumann Kinesiology",
          "AAOS Trunk ROM",
          "Norkin & White Joint Motion"
        ],
        "movement_taxonomy": {
          "primary_plane": "frontal",
          "primary_region": "trunk",
          "weight_bearing": "bilateral_standing",
          "laterality_type": "bilateral_symmetric",
          "core_movement_type": "ROM_control"
        },
        "aliases": [
          "side bend",
          "trunk lateral flexion",
          "lateral flexion exercise",
          "side tilt"
        ],
        "discriminative_sentence": "Trunk laterally flexes in frontal plane with arms at sides; pelvis remains stationary; thoracolumbar lateral flexors control movement without shifting weight.",
        "cot_reasoning_summary": "Trunk laterally flexes in frontal plane; arms remain at sides; pelvis stationary; thoracolumbar lateral flexors control movement; no pelvic shift.",
        "part_descriptions": {
          "left_trunk": "lateral flexion 0°→20-30°; controlled return to neutral",
          "right_trunk": "symmetric to left_trunk in healthy subjects",
          "pelvis": "stationary; no lateral shift",
          "arms": "remain at sides; no active movement"
        },
        "population_anchors": {
          "healthy": "smooth lateral flexion 20-30°; symmetric; no pelvic shift; controlled return",
          "parkinson": "reduced amplitude; bradykinesia; possible trunk rigidity",
          "stroke_hemiplegia": "asymmetric flexion; affected side <10°; compensatory pelvic shift",
          "orthopedic": "painful arc; reduced ROM; compensatory trunk lean"
        },
        "phase_anchors": {
          "neutral": "trunk vertical; arms at sides; pelvis stationary",
          "lateral_flexion": "trunk flexes 0°→20-30°; pelvis remains stationary",
          "return_to_neutral": "controlled return to vertical; symmetric"
        },
        "open_vocab_signature": {
          "movement_region": "trunk_dominant",
          "symmetry": "bilateral",
          "dominant_joint_action": "trunk_lateral_flexion",
          "temporal_signature": "neutral → lateral_flexion → return_to_neutral",
          "distinguishing_features": [
            "frontal_plane_motion",
            "pelvis_stationary",
            "arms_at_sides"
          ]
        },
        "aaos_rom_reference": {
          "trunk_lateral_flexion": "0-35°"
        },
        "confusion_discriminators": {
          "vs_trunk_rotation": "Rotation involves transverse plane; lateral tilt is frontal.",
          "vs_side_lunge": "Lunge involves lower limb movement; tilt is trunk-only.",
          "vs_trunk_extension": "Extension is sagittal; tilt is frontal."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Frontal-plane lower-limb exercises (e.g., lateral lunge) involve leg movement; lateral trunk tilt is strictly trunk with no lower limb involvement.",
          "vs_same_region_different_plane": "Trunk rotation involves transverse plane motion; lateral trunk tilt is strictly frontal plane — detectable by lateral trunk angle change without axial rotation.",
          "vs_similar_weight_bearing": "Standing trunk extension involves sagittal plane motion; lateral trunk tilt is frontal plane — detectable by lateral trunk angle change without forward/backward movement.",
          "vs_same_core_type": "Trunk flexion (sagittal) involves forward bending; lateral trunk tilt involves side bending in the frontal plane — detectable by lateral trunk angle change without sagittal motion."
        }
      },
      "selected_candidate_index": 1,
      "final_selected_sentence": "Side-bending trunk action: The trunk laterally flexes in the frontal plane, keeping the arms at the sides, while the pelvis remains stationary."
    },
    "trunk_rotation": {
      "catalogue_index": 18,
      "catalogue_domain": "lower_limb",
      "catalogue_source_hint": "Spinal mobility; Parkinson's rehabilitation for axial rigidity",
      "preselection_structured_entry": {
        "action_id": "trunk_rotation",
        "display_name": "Trunk Rotation",
        "domain": "trunk_mobility",
        "laterality": "bilateral",
        "clinical_sources": [
          "Spinal Mobility",
          "Parkinson's Rehabilitation CPG",
          "Neumann Kinesiology Ch.9"
        ],
        "movement_taxonomy": {
          "primary_plane": "transverse",
          "primary_region": "trunk",
          "weight_bearing": "bilateral_standing",
          "laterality_type": "bilateral_symmetric",
          "core_movement_type": "ROM_mobility"
        },
        "aliases": [
          "thoracic rotation",
          "spinal twist",
          "trunk twist",
          "axial rotation"
        ],
        "discriminative_sentence": "Trunk rotates in transverse plane; shoulders move relative to hips; thoracic rotation up to 35 degrees with minimal hip movement.",
        "cot_reasoning_summary": "Trunk rotation in transverse plane; shoulders rotate relative to hips; thoracic rotation 0°→35°; minimal hip involvement; enhances thoracic mobility.",
        "part_descriptions": {
          "trunk": "thoracic rotation 0°→35°; lumbar rotation minimal; spine remains upright",
          "hips": "act as rotational axis; minimal movement",
          "shoulders": "rotate relative to hips; maintain alignment with trunk",
          "legs": "static stance; no movement"
        },
        "population_anchors": {
          "healthy": "smooth symmetric rotation; full thoracic range; minimal compensatory hip movement",
          "parkinson": "reduced rotation amplitude; axial rigidity; compensatory hip movement",
          "stroke": "asymmetric rotation; reduced range on affected side; compensatory trunk lean",
          "orthopedic": "limited range due to pain or stiffness; possible compensatory movements"
        },
        "phase_anchors": {
          "neutral": "trunk aligned with hips; shoulders parallel to hips",
          "rotation": "shoulders rotate relative to hips; thoracic rotation 0°→35°",
          "hold": "maximum rotation maintained briefly; minimal hip movement",
          "return": "controlled return to neutral; shoulders realign with hips"
        },
        "open_vocab_signature": {
          "movement_region": "trunk_dominant",
          "symmetry": "bilateral",
          "dominant_joint_action": "trunk_rotation",
          "temporal_signature": "neutral → rotation → hold → return",
          "distinguishing_features": [
            "transverse_plane_motion",
            "shoulder_to_hip_rotation",
            "minimal_hip_movement"
          ]
        },
        "aaos_rom_reference": {
          "thoracic_rotation": "0-35°",
          "lumbar_rotation": "0-5°"
        },
        "confusion_discriminators": {
          "vs_transverse_arm_movements": "Arm movements involve upper limb rotation; trunk rotation focuses on thoracic and lumbar spine.",
          "vs_trunk_flexion_extension": "Flexion/extension occurs in sagittal plane; rotation is transverse.",
          "vs_static_standing": "Static standing involves no rotation; trunk rotation requires active transverse movement."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Transverse arm movements involve upper limb rotation; trunk rotation focuses on thoracic and lumbar spine with minimal arm involvement.",
          "vs_same_region_different_plane": "Trunk flexion/extension occurs in sagittal plane; trunk lateral flexion occurs in frontal plane; trunk rotation is strictly transverse.",
          "vs_similar_weight_bearing": "Static standing involves no rotational movement; trunk rotation requires active transverse movement of the spine.",
          "vs_same_core_type": "Trunk flexion/extension increases sagittal ROM; trunk rotation enhances transverse ROM, focusing on thoracic mobility."
        }
      },
      "selected_candidate_index": 2,
      "final_selected_sentence": "Pelvic-turning action: Engage thoracic rotation with shoulders moving in the transverse plane, while hips remain minimal in movement."
    },
    "pelvis_rotation": {
      "catalogue_index": 19,
      "catalogue_domain": "lower_limb",
      "catalogue_source_hint": "Lumbar-pelvic mobility; Parkinson's rehabilitation",
      "preselection_structured_entry": {
        "action_id": "pelvis_rotation",
        "display_name": "Pelvis Rotation",
        "domain": "core_stability",
        "laterality": "bilateral",
        "clinical_sources": [
          "Lumbar-Pelvic Mobility",
          "Parkinson's Rehabilitation Guidelines",
          "Neumann Kinesiology Ch.10"
        ],
        "movement_taxonomy": {
          "primary_plane": "transverse",
          "primary_region": "core",
          "weight_bearing": "bilateral_standing",
          "laterality_type": "bilateral_symmetric",
          "core_movement_type": "ROM_dissociation"
        },
        "aliases": [
          "hula motion",
          "pelvic twist",
          "lumbar-pelvic dissociation",
          "pelvic rotation exercise"
        ],
        "discriminative_sentence": "Core transverse rotation with pelvis moving relative to fixed shoulders; lumbar-pelvic dissociation in standing; key for gait rehabilitation.",
        "cot_reasoning_summary": "Pelvis rotates in transverse plane while shoulders remain fixed; lumbar-pelvic dissociation assessed; crucial for improving gait mechanics.",
        "part_descriptions": {
          "pelvis": "rotates in transverse plane; lumbar-pelvic dissociation",
          "torso": "shoulders and trunk remain stable; minimal sway",
          "legs": "static bilateral stance; weight evenly distributed"
        },
        "population_anchors": {
          "healthy": "smooth pelvic rotation; shoulders stable; full dissociation",
          "parkinson": "reduced amplitude; axial rigidity; difficulty initiating rotation",
          "stroke_hemiplegia": "asymmetric rotation; compensatory trunk lean",
          "orthopedic": "guarded movement; reduced range; potential discomfort"
        },
        "phase_anchors": {
          "initiation": "pelvis neutral; shoulders stable",
          "rotation": "pelvis rotates ~30-40° each direction; shoulders fixed",
          "return": "pelvis returns to neutral; shoulders remain stable"
        },
        "open_vocab_signature": {
          "movement_region": "core_dominant",
          "symmetry": "bilateral",
          "dominant_joint_action": "pelvis_rotation",
          "temporal_signature": "initiation → rotation → return",
          "distinguishing_features": [
            "transverse_plane_motion",
            "lumbar_pelvic_dissociation",
            "shoulders_fixed"
          ]
        },
        "aaos_rom_reference": {
          "lumbar_rotation": "0-45°"
        },
        "confusion_discriminators": {
          "vs_trunk_rotation": "Trunk rotation involves shoulders and spine; pelvis rotation isolates pelvis with shoulders fixed.",
          "vs_hip_rotation": "Hip rotation involves femur movement; pelvis rotation focuses on lumbar-pelvic dissociation.",
          "vs_side_bending": "Side bending occurs in frontal plane; pelvis rotation is transverse."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Trunk rotations involve the entire upper body; pelvis rotation isolates movement to the pelvis with shoulders fixed.",
          "vs_same_region_different_plane": "Side bending occurs in the frontal plane; pelvis rotation is strictly transverse with no lateral movement.",
          "vs_similar_weight_bearing": "Standing hip rotations involve femur movement; pelvis rotation focuses on lumbar-pelvic dissociation with static legs.",
          "vs_same_core_type": "Core stability exercises often involve sagittal or frontal movements; pelvis rotation is unique in its transverse plane focus with fixed shoulders."
        }
      },
      "selected_candidate_index": 1,
      "final_selected_sentence": "Pelvic-turning action: The pelvis rotates in the transverse plane while the shoulders remain stable, indicating lumbar-pelvic dissociation."
    },
    "shoulder_abduction": {
      "catalogue_index": 20,
      "catalogue_domain": "upper_limb",
      "catalogue_source_hint": "AAOS shoulder ROM; rotator cuff rehabilitation",
      "preselection_structured_entry": {
        "action_id": "standing_shoulder_abduction",
        "display_name": "Standing Shoulder Abduction",
        "domain": "upper_limb",
        "laterality": "bilateral",
        "clinical_sources": [
          "AAOS Shoulder ROM",
          "Rotator Cuff Rehabilitation CPG",
          "Neumann Kinesiology Ch.5"
        ],
        "movement_taxonomy": {
          "primary_plane": "frontal",
          "primary_region": "upper_limb",
          "weight_bearing": "bilateral_standing",
          "laterality_type": "bilateral_symmetric",
          "core_movement_type": "ROM_strength"
        },
        "aliases": [
          "shoulder lateral raise",
          "glenohumeral abduction",
          "coronal plane arm raise",
          "bilateral arm abduction"
        ],
        "discriminative_sentence": "Bilateral arms elevate in frontal plane to 150-180 degrees; elbows extended; trunk stationary; supraspinatus and deltoid activation without forward lean.",
        "cot_reasoning_summary": "Arms elevate bilaterally in strict frontal plane; supraspinatus initiates, deltoid dominates; trunk vertical; elbows extended throughout.",
        "part_descriptions": {
          "left_arm": "shoulder abducts 0°→150° in coronal plane; elbow stays extended (0°); wrist at shoulder height at peak",
          "right_arm": "symmetric to left_arm in healthy subjects",
          "torso": "spine vertical throughout; lateral lean >10° indicates compensation",
          "legs": "bilateral stance, no lower limb movement"
        },
        "population_anchors": {
          "healthy": "smooth simultaneous bilateral abduction ≥150°; symmetric; trunk vertical; full scapulohumeral rhythm",
          "parkinson": "amplitude 90-120°; slow uneven start; ipsilateral trunk lean >10°",
          "stroke_hemiplegia": "affected arm <90° or stationary; unilateral; contralateral trunk lean >15°",
          "orthopedic": "velocity dip at 60-120° subacromial arc; shoulder hiking as trapezius substitution"
        },
        "phase_anchors": {
          "resting": "shoulders at 0°, elbows extended, arms at sides",
          "lift": "bilateral abduction 0°→150°; trunk stable",
          "peak": "arm vector horizontal (±10°) in frontal plane; shoulder ≥150°",
          "lower": "controlled eccentric return; symmetric"
        },
        "open_vocab_signature": {
          "movement_region": "upper_limb_dominant",
          "symmetry": "bilateral",
          "dominant_joint_action": "shoulder_abduction",
          "temporal_signature": "resting → bilateral_lift → horizontal_peak → lower",
          "distinguishing_features": [
            "frontal_plane_motion",
            "bilateral_arm_elevation",
            "trunk_stationary"
          ]
        },
        "aaos_rom_reference": {
          "shoulder_abduction": "0-180°",
          "shoulder_flexion": "0-180°",
          "shoulder_extension": "0-60°"
        },
        "confusion_discriminators": {
          "vs_shoulder_flexion": "Flexion: arms forward (sagittal); abduction: arms sideways (frontal).",
          "vs_shoulder_scaption": "Scaption: arms 30-45° anterior to frontal; abduction: exactly 90° to trunk.",
          "vs_shoulder_extension": "Extension: arms backward to only ~60°; abduction: lateral elevation >90°."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Frontal-plane lower-limb exercises (lateral lunge, hip abduction) involve leg elevation; shoulder abduction is strictly upper-limb with bilateral arms rising above shoulder height in the coronal plane.",
          "vs_same_region_different_plane": "Shoulder flexion (sagittal, forward) and shoulder extension (sagittal, backward) both move arms in the sagittal plane; abduction moves arms in the FRONTAL plane — arm vector stays at 90° to trunk without forward tilt.",
          "vs_similar_elevation_pattern": "Shoulder scaption elevates arms 30-45° anterior to frontal (scapular plane); pure abduction is exactly perpendicular to trunk in the coronal plane. Detectable: arm vector angle from frontal plane <15° = abduction.",
          "vs_same_core_type": "Among bilateral ROM exercises, shoulder abduction uniquely shows simultaneous lateral (coronal) arm elevation with NO trunk movement; weight shifting exercises move the COM laterally instead."
        }
      },
      "selected_candidate_index": 5,
      "final_selected_sentence": "Frontal arm-raising action: Arms ascend in the coronal plane with elbows locked and no lateral trunk movement."
    },
    "shoulder_flexion": {
      "catalogue_index": 21,
      "catalogue_domain": "upper_limb",
      "catalogue_source_hint": "AAOS shoulder ROM; anterior deltoid",
      "preselection_structured_entry": {
        "action_id": "standing_shoulder_flexion",
        "display_name": "Standing Shoulder Flexion",
        "domain": "upper_limb",
        "laterality": "bilateral",
        "clinical_sources": [
          "AAOS Shoulder ROM",
          "Anterior Deltoid Strength Testing",
          "Neumann Kinesiology Ch.5"
        ],
        "movement_taxonomy": {
          "primary_plane": "sagittal",
          "primary_region": "upper_limb",
          "weight_bearing": "bilateral_standing",
          "laterality_type": "bilateral_symmetric",
          "core_movement_type": "ROM_strength"
        },
        "aliases": [
          "shoulder forward raise",
          "glenohumeral flexion",
          "sagittal plane arm raise",
          "bilateral arm flexion"
        ],
        "discriminative_sentence": "Bilateral arms elevate in sagittal plane to 180 degrees; elbows extended; trunk stationary; anterior deltoid and shoulder flexors engaged without lateral deviation.",
        "cot_reasoning_summary": "Arms elevate bilaterally in sagittal plane; anterior deltoid initiates; trunk remains vertical; elbows extended throughout.",
        "part_descriptions": {
          "left_arm": "shoulder flexes 0°→180° in sagittal plane; elbow stays extended (0°); wrist at shoulder height at peak",
          "right_arm": "symmetric to left_arm in healthy subjects",
          "torso": "spine vertical throughout; lateral lean >10° indicates compensation",
          "legs": "bilateral stance, no lower limb movement"
        },
        "population_anchors": {
          "healthy": "smooth simultaneous bilateral flexion to 180°; symmetric; trunk vertical; full scapulohumeral rhythm",
          "parkinson": "amplitude 90-120°; slow uneven start; ipsilateral trunk lean >10°",
          "stroke_hemiplegia": "affected arm <90° or stationary; unilateral; contralateral trunk lean >15°",
          "orthopedic": "velocity dip at 60-120° subacromial arc; shoulder hiking as trapezius substitution"
        },
        "phase_anchors": {
          "resting": "shoulders at 0°, elbows extended, arms at sides",
          "lift": "bilateral flexion 0°→180°; trunk stable",
          "peak": "arm vector horizontal (±10°) in sagittal plane; shoulder 180°",
          "lower": "controlled eccentric return; symmetric"
        },
        "open_vocab_signature": {
          "movement_region": "upper_limb_dominant",
          "symmetry": "bilateral",
          "dominant_joint_action": "shoulder_flexion",
          "temporal_signature": "resting → bilateral_lift → horizontal_peak → lower",
          "distinguishing_features": [
            "sagittal_plane_motion",
            "bilateral_arm_elevation",
            "trunk_stationary"
          ]
        },
        "aaos_rom_reference": {
          "shoulder_flexion": "0-180°",
          "shoulder_abduction": "0-180°",
          "shoulder_extension": "0-60°"
        },
        "confusion_discriminators": {
          "vs_shoulder_abduction": "Abduction: arms sideways (frontal); flexion: arms forward (sagittal).",
          "vs_shoulder_extension": "Extension: arms backward to only ~60°; flexion: forward elevation to 180°.",
          "vs_shoulder_scaption": "Scaption: arms 30-45° anterior to frontal; flexion: exactly in sagittal plane."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Sagittal-plane lower-limb exercises (e.g., squats) involve leg movement; shoulder flexion is strictly upper-limb with bilateral arms rising forward in the sagittal plane.",
          "vs_same_region_different_plane": "Shoulder abduction (frontal, sideways) and shoulder extension (sagittal, backward) both move arms in different planes; flexion moves arms in the SAGITTAL plane — arm vector stays in the YZ plane.",
          "vs_similar_elevation_pattern": "Shoulder scaption elevates arms 30-45° anterior to frontal (scapular plane); pure flexion is exactly in the sagittal plane. Detectable: arm vector angle from sagittal plane <15° = flexion.",
          "vs_same_core_type": "Among bilateral ROM exercises, shoulder flexion uniquely shows simultaneous forward (sagittal) arm elevation with NO trunk movement; weight shifting exercises move the COM forward instead."
        }
      },
      "selected_candidate_index": 2,
      "final_selected_sentence": "Sagittal plane arm elevation action: Arms flex from 0° to 180° in the sagittal plane, with the trunk remaining vertical throughout."
    },
    "shoulder_extension": {
      "catalogue_index": 22,
      "catalogue_domain": "upper_limb",
      "catalogue_source_hint": "AAOS shoulder ROM; posterior capsule",
      "preselection_structured_entry": {
        "action_id": "standing_shoulder_extension",
        "display_name": "Standing Shoulder Extension",
        "domain": "upper_limb",
        "laterality": "bilateral",
        "clinical_sources": [
          "AAOS Shoulder ROM",
          "Posterior Capsule Rehabilitation",
          "Neumann Kinesiology Ch.5"
        ],
        "movement_taxonomy": {
          "primary_plane": "sagittal",
          "primary_region": "upper_limb",
          "weight_bearing": "bilateral_standing",
          "laterality_type": "bilateral_symmetric",
          "core_movement_type": "ROM_strength"
        },
        "aliases": [
          "shoulder backward extension",
          "posterior shoulder raise",
          "bilateral arm extension",
          "shoulder extensor test"
        ],
        "discriminative_sentence": "Bilateral arms extend backward in the sagittal plane to 60 degrees; elbows remain extended; trunk remains stationary; posterior deltoid and shoulder extensors activated.",
        "cot_reasoning_summary": "Arms extend bilaterally backward in sagittal plane; posterior deltoid and shoulder extensors engaged; trunk remains stationary; elbows extended throughout.",
        "part_descriptions": {
          "left_arm": "shoulder extends 0°→60° in sagittal plane; elbow stays extended (0°); wrist moves posteriorly",
          "right_arm": "symmetric to left_arm in healthy subjects",
          "torso": "spine vertical throughout; no trunk lean or rotation",
          "legs": "bilateral stance, no lower limb movement"
        },
        "population_anchors": {
          "healthy": "smooth simultaneous bilateral extension to 60°; symmetric; trunk vertical; no compensatory movements",
          "parkinson": "reduced amplitude; bradykinesia; possible trunk lean >10°",
          "stroke_hemiplegia": "affected arm <30° or stationary; contralateral trunk lean >15°",
          "orthopedic": "painful arc; shoulder hiking; reduced velocity"
        },
        "phase_anchors": {
          "resting": "shoulders at 0°, elbows extended, arms at sides",
          "extension": "bilateral extension 0°→60°; trunk stable",
          "peak": "arms fully extended backward; shoulder ~60°",
          "return": "controlled eccentric return; symmetric"
        },
        "open_vocab_signature": {
          "movement_region": "upper_limb_dominant",
          "symmetry": "bilateral",
          "dominant_joint_action": "shoulder_extension",
          "temporal_signature": "resting → bilateral_extension → peak → return",
          "distinguishing_features": [
            "sagittal_plane_motion",
            "bilateral_arm_extension",
            "trunk_stationary"
          ]
        },
        "aaos_rom_reference": {
          "shoulder_extension": "0-60°",
          "shoulder_flexion": "0-180°",
          "shoulder_abduction": "0-180°"
        },
        "confusion_discriminators": {
          "vs_shoulder_flexion": "Flexion: arms forward (sagittal); extension: arms backward (sagittal).",
          "vs_shoulder_abduction": "Abduction: arms sideways (frontal); extension: arms backward (sagittal).",
          "vs_shoulder_scaption": "Scaption: arms 30-45° anterior to frontal; extension: strictly sagittal backward."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Sagittal-plane lower-limb exercises (e.g., hip extension) involve leg movement; shoulder extension is strictly upper-limb with bilateral arms moving backward in the sagittal plane.",
          "vs_same_region_different_plane": "Shoulder abduction (frontal, sideways) and shoulder flexion (sagittal, forward) both move arms in different planes; extension moves arms in the SAGITTAL plane — arm vector stays parallel to trunk without lateral deviation.",
          "vs_similar_elevation_pattern": "Shoulder flexion elevates arms forward; pure extension moves arms strictly backward in the sagittal plane. Detectable: arm vector angle from sagittal plane <15° = extension.",
          "vs_same_core_type": "Among bilateral ROM exercises, shoulder extension uniquely shows simultaneous backward (sagittal) arm movement with NO trunk movement; weight shifting exercises move the COM instead."
        }
      },
      "selected_candidate_index": 4,
      "final_selected_sentence": "Sagittal shoulder-extension action: Bilateral arms move back in the sagittal plane, elbows remain extended, trunk upright."
    },
    "shoulder_scaption": {
      "catalogue_index": 23,
      "catalogue_domain": "upper_limb",
      "catalogue_source_hint": "Supraspinatus testing; scapular plane elevation",
      "preselection_structured_entry": {
        "action_id": "shoulder_scaption",
        "display_name": "Standing Shoulder Scaption",
        "domain": "upper_limb",
        "laterality": "bilateral",
        "clinical_sources": [
          "Supraspinatus Testing",
          "Scapular Plane Elevation",
          "Rotator Cuff Strengthening CPG"
        ],
        "movement_taxonomy": {
          "primary_plane": "scapular",
          "primary_region": "upper_limb",
          "weight_bearing": "bilateral_standing",
          "laterality_type": "bilateral_symmetric",
          "core_movement_type": "ROM_strength"
        },
        "aliases": [
          "scapular plane elevation",
          "scaption raise",
          "scapular abduction",
          "rotator cuff scaption"
        ],
        "discriminative_sentence": "Bilateral arms elevate 30-45 degrees anterior to coronal plane in scapular plane to 150 degrees; elbows extended; trunk stationary; supraspinatus and deltoid activation.",
        "cot_reasoning_summary": "Arms elevate bilaterally in scapular plane; supraspinatus initiates, deltoid dominates; trunk vertical; elbows extended throughout.",
        "part_descriptions": {
          "left_arm": "shoulder elevates 30-45° anterior to coronal plane; elbow stays extended (0°); wrist at shoulder height at peak",
          "right_arm": "symmetric to left_arm in healthy subjects",
          "torso": "spine vertical throughout; lateral lean >10° indicates compensation",
          "legs": "bilateral stance, no lower limb movement"
        },
        "population_anchors": {
          "healthy": "smooth simultaneous bilateral elevation to 150°; symmetric; trunk vertical; full scapulohumeral rhythm",
          "parkinson": "amplitude 90-120°; slow uneven start; ipsilateral trunk lean >10°",
          "stroke_hemiplegia": "affected arm <90° or stationary; unilateral; contralateral trunk lean >15°",
          "orthopedic": "velocity dip at 60-120° subacromial arc; shoulder hiking as trapezius substitution"
        },
        "phase_anchors": {
          "resting": "shoulders at 0°, elbows extended, arms at sides",
          "lift": "bilateral elevation 0°→150° in scapular plane; trunk stable",
          "peak": "arm vector horizontal (±10°) in scapular plane; shoulder ≥150°",
          "lower": "controlled eccentric return; symmetric"
        },
        "open_vocab_signature": {
          "movement_region": "upper_limb_dominant",
          "symmetry": "bilateral",
          "dominant_joint_action": "shoulder_scaption",
          "temporal_signature": "resting → bilateral_lift → horizontal_peak → lower",
          "distinguishing_features": [
            "scapular_plane_motion",
            "bilateral_arm_elevation",
            "trunk_stationary"
          ]
        },
        "aaos_rom_reference": {
          "shoulder_abduction": "0-180°",
          "shoulder_flexion": "0-180°",
          "shoulder_extension": "0-60°"
        },
        "confusion_discriminators": {
          "vs_shoulder_abduction": "Abduction: arms in coronal plane; scaption: 30-45° anterior to coronal.",
          "vs_shoulder_flexion": "Flexion: arms forward (sagittal); scaption: arms in scapular plane.",
          "vs_shoulder_extension": "Extension: arms backward to only ~60°; scaption: lateral elevation >90°."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Frontal-plane exercises (e.g., shoulder abduction) involve pure coronal motion; scaption is 30-45° anterior to coronal, detectable by arm vector angle from frontal plane.",
          "vs_same_region_different_plane": "Shoulder flexion (sagittal, forward) and shoulder extension (sagittal, backward) both move arms in the sagittal plane; scaption moves arms in the scapular plane — arm vector stays anterior to coronal.",
          "vs_similar_elevation_pattern": "Shoulder abduction elevates arms strictly in the coronal plane; scaption elevates arms 30-45° anterior to coronal (scapular plane). Detectable: arm vector angle from frontal plane <15° = scaption.",
          "vs_same_core_type": "Among bilateral ROM exercises, shoulder scaption uniquely shows simultaneous scapular plane arm elevation with NO trunk movement; weight shifting exercises move the COM laterally instead."
        }
      },
      "selected_candidate_index": 6,
      "final_selected_sentence": "Scapular-plane arm-raising action: Movement initiates with the supraspinatus, transitioning to deltoid dominance, as arms rise in the scapular plane."
    },
    "shoulder_internal_external_rotation": {
      "catalogue_index": 24,
      "catalogue_domain": "upper_limb",
      "catalogue_source_hint": "AAOS shoulder ROM; rotator cuff; post-surgical",
      "preselection_structured_entry": {
        "action_id": "shoulder_internal_external_rotation",
        "display_name": "Shoulder Internal/External Rotation",
        "domain": "upper_limb",
        "laterality": "alternating",
        "clinical_sources": [
          "AAOS Shoulder ROM",
          "Rotator Cuff Rehabilitation CPG",
          "Neumann Kinesiology Ch.5"
        ],
        "movement_taxonomy": {
          "primary_plane": "transverse",
          "primary_region": "upper_limb",
          "weight_bearing": "non_weight_bearing",
          "laterality_type": "alternating",
          "core_movement_type": "ROM_strength"
        },
        "aliases": [
          "shoulder rotation",
          "glenohumeral rotation",
          "internal/external rotation",
          "rotator cuff exercise"
        ],
        "discriminative_sentence": "Upper limb rotates in transverse plane; elbow flexed at 90 degrees; forearm moves inward and outward; subscapularis and infraspinatus/teres minor activation.",
        "cot_reasoning_summary": "Forearm rotates inward and outward in transverse plane with elbow at 90°; subscapularis handles internal, infraspinatus/teres minor handles external rotation; alternating pattern.",
        "part_descriptions": {
          "left_arm": "elbow flexed at 90°; forearm rotates inward (internal) and outward (external) in transverse plane",
          "right_arm": "alternates with left_arm",
          "torso": "remains stable; no trunk movement",
          "legs": "non-weight-bearing; static stance"
        },
        "population_anchors": {
          "healthy": "smooth alternating rotation; full ROM; no compensatory trunk movement",
          "parkinson": "reduced amplitude; bradykinesia; possible trunk compensation",
          "stroke_hemiplegia": "affected side <50% ROM; compensatory trunk lean",
          "orthopedic": "painful arc; reduced velocity; limited ROM post-surgery"
        },
        "phase_anchors": {
          "start_position": "elbow flexed at 90°, forearm neutral",
          "internal_rotation": "forearm rotates inward; subscapularis activation",
          "external_rotation": "forearm rotates outward; infraspinatus/teres minor activation",
          "return_to_start": "forearm returns to neutral; elbow remains flexed"
        },
        "open_vocab_signature": {
          "movement_region": "upper_limb_dominant",
          "symmetry": "alternating",
          "dominant_joint_action": "shoulder_rotation",
          "temporal_signature": "start_position → internal_rotation → external_rotation → return_to_start",
          "distinguishing_features": [
            "elbow_flexed_90_degrees",
            "transverse_plane_rotation",
            "alternating_forearm_movement"
          ]
        },
        "aaos_rom_reference": {
          "shoulder_internal_rotation": "0-70°",
          "shoulder_external_rotation": "0-90°"
        },
        "confusion_discriminators": {
          "vs_shoulder_flexion": "Flexion: arm moves forward; rotation: forearm rotates inward/outward.",
          "vs_shoulder_abduction": "Abduction: arm moves sideways; rotation: forearm rotates at elbow.",
          "vs_shoulder_extension": "Extension: arm moves backward; rotation: forearm rotates at elbow."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Transverse plane shoulder movements like horizontal abduction/adduction involve arm movement across the body; rotation involves forearm movement with elbow flexed at 90°.",
          "vs_same_region_different_plane": "Sagittal plane shoulder movements (flexion/extension) move the arm forward/backward; rotation occurs in the transverse plane with the forearm moving inward/outward.",
          "vs_similar_weight_bearing": "Non-weight-bearing shoulder exercises like flexion/extension involve arm elevation; rotation involves forearm movement with elbow flexed at 90°.",
          "vs_same_core_type": "Other ROM/strength exercises like shoulder abduction involve arm elevation; rotation involves forearm movement in the transverse plane with elbow flexed."
        }
      },
      "selected_candidate_index": 3,
      "final_selected_sentence": "Transverse-plane shoulder-rotation action: Upper limb movement occurs as the forearm rotates inward and outward, with a fixed elbow position."
    },
    "elbow_flexion_extension": {
      "catalogue_index": 25,
      "catalogue_domain": "upper_limb",
      "catalogue_source_hint": "AAOS elbow ROM; biceps/triceps rehabilitation",
      "preselection_structured_entry": {
        "action_id": "elbow_flexion_extension",
        "display_name": "Elbow Flexion and Extension",
        "domain": "upper_limb",
        "laterality": "bilateral",
        "clinical_sources": [
          "AAOS Elbow ROM",
          "Biceps/Triceps Rehabilitation CPG",
          "Neumann Kinesiology Ch.5"
        ],
        "movement_taxonomy": {
          "primary_plane": "sagittal",
          "primary_region": "upper_limb",
          "weight_bearing": "non_weight_bearing",
          "laterality_type": "bilateral_symmetric",
          "core_movement_type": "ROM_strength"
        },
        "aliases": [
          "biceps curl",
          "elbow curl",
          "arm flexion-extension",
          "bilateral elbow flexion"
        ],
        "discriminative_sentence": "Bilateral elbow flexion and extension in sagittal plane; elbows move from full extension (0°) to maximum flexion (~150°) and return; biceps and triceps activation without shoulder movement.",
        "cot_reasoning_summary": "Elbows flex and extend bilaterally in sagittal plane; biceps and triceps activation; elbows move 0°→150° and return; no shoulder movement.",
        "part_descriptions": {
          "left_arm": "elbow flexes 0°→150° in sagittal plane; shoulder remains stable; wrist neutral",
          "right_arm": "symmetric to left_arm in healthy subjects",
          "torso": "spine vertical; no trunk movement",
          "legs": "stationary; non-weight-bearing"
        },
        "population_anchors": {
          "healthy": "smooth bilateral flexion-extension; full ROM 0°→150°; no compensatory shoulder movement",
          "parkinson": "reduced amplitude; bradykinesia; possible shoulder movement compensation",
          "stroke_hemiplegia": "affected arm <90° or stationary; compensatory trunk lean",
          "orthopedic": "painful arc; reduced velocity; compensatory shoulder elevation"
        },
        "phase_anchors": {
          "resting": "elbows at 0° extension; arms at sides",
          "flexion": "bilateral elbow flexion 0°→150°; no shoulder movement",
          "peak": "maximum flexion ~150°; elbows fully bent",
          "extension": "controlled eccentric return to 0° extension"
        },
        "open_vocab_signature": {
          "movement_region": "upper_limb_dominant",
          "symmetry": "bilateral",
          "dominant_joint_action": "elbow_flexion_and_extension",
          "temporal_signature": "resting → flexion → peak → extension",
          "distinguishing_features": [
            "sagittal_plane_motion",
            "bilateral_elbow_movement",
            "no_shoulder_involvement"
          ]
        },
        "aaos_rom_reference": {
          "elbow_flexion": "0-150°",
          "elbow_extension": "0°"
        },
        "confusion_discriminators": {
          "vs_shoulder_flexion": "Elbow flexion involves bending at the elbow; shoulder flexion involves raising the arm forward.",
          "vs_wrist_curl": "Wrist curl involves wrist movement; elbow flexion involves elbow bending.",
          "vs_triceps_extension": "Triceps extension involves elbow straightening; elbow flexion involves bending."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Other sagittal upper-limb movements (shoulder flexion) involve shoulder elevation; elbow flexion-extension is strictly elbow movement with no shoulder involvement.",
          "vs_same_region_different_plane": "Transverse plane upper-limb movements (internal/external rotation) involve forearm rotation; elbow flexion-extension is sagittal plane elbow bending.",
          "vs_similar_weight_bearing": "Wrist curls (non-weight-bearing) involve wrist movement; elbow flexion-extension involves elbow bending with no wrist movement.",
          "vs_same_core_type": "Triceps extension (also ROM/strength) involves elbow straightening; elbow flexion-extension involves bending and straightening in a continuous cycle."
        }
      },
      "selected_candidate_index": 4,
      "final_selected_sentence": "Sagittal elbow flexion action: Elbows flex from full extension to maximum flexion, then extend back symmetrically."
    },
    "reaching_forward": {
      "catalogue_index": 26,
      "catalogue_domain": "upper_limb",
      "catalogue_source_hint": "Functional Reach Test; stroke upper limb rehabilitation",
      "preselection_structured_entry": {
        "action_id": "functional_forward_reach",
        "display_name": "Functional Forward Reach",
        "domain": "upper_limb",
        "laterality": "bilateral",
        "clinical_sources": [
          "Functional Reach Test",
          "Stroke Upper Limb Rehabilitation",
          "AAOS Shoulder ROM"
        ],
        "movement_taxonomy": {
          "primary_plane": "sagittal",
          "primary_region": "upper_limb",
          "weight_bearing": "bilateral_standing",
          "laterality_type": "bilateral_symmetric",
          "core_movement_type": "balance_dynamic"
        },
        "aliases": [
          "forward reach test",
          "anterior reach",
          "dynamic reach balance",
          "sagittal reach"
        ],
        "discriminative_sentence": "Bilateral arms extend forward in sagittal plane to test anterior stability; shoulders flex 0-120 degrees; trunk may flex slightly without stepping.",
        "cot_reasoning_summary": "Arms reach forward in sagittal plane; shoulders flex 0°→90-120°; trunk may flex slightly; feet remain planted; tests anterior stability.",
        "part_descriptions": {
          "left_arm": "shoulder flexes 0°→90-120°; elbow extended; wrist at shoulder height",
          "right_arm": "symmetric to left_arm in healthy subjects",
          "torso": "slight forward flexion <20°; maintains balance",
          "legs": "feet remain flat; provide stable base"
        },
        "population_anchors": {
          "healthy": "smooth forward reach; trunk flexion <20°; no balance loss; full arm extension",
          "parkinson": "reduced reach distance; trunk rigidity; possible balance loss",
          "stroke_hemiplegia": "asymmetric reach; affected arm lags; trunk compensations",
          "orthopedic": "limited reach due to pain/stiffness; cautious trunk movement"
        },
        "phase_anchors": {
          "preparation": "arms at sides; shoulders neutral; feet shoulder-width",
          "reach": "shoulder flexion 0°→90-120°; elbows extended; slight trunk flexion",
          "hold": "maximum reach; balance stability checked",
          "return": "controlled return; arms lower"
        },
        "open_vocab_signature": {
          "movement_region": "upper_limb_dominant",
          "symmetry": "bilateral",
          "dominant_joint_action": "shoulder_flexion",
          "temporal_signature": "preparation → forward_reach → hold → return",
          "distinguishing_features": [
            "sagittal_plane_motion",
            "forward_arm_extension",
            "balance_stability_test"
          ]
        },
        "aaos_rom_reference": {
          "shoulder_flexion": "0-180°"
        },
        "confusion_discriminators": {
          "vs_static_balance": "Static balance tasks lack significant arm movement; functional reach involves dynamic forward arm extension.",
          "vs_lateral_arm_raise": "Lateral raises occur in frontal plane; functional reach is sagittal with forward extension.",
          "vs_dynamic_weight_shifting": "Weight shifting involves lateral/multidirectional movement; functional reach is strictly forward."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Other sagittal upper-limb movements may involve forward arm movement, but functional reach emphasizes balance and stability without stepping.",
          "vs_same_region_different_plane": "Frontal-plane upper-limb movements involve lateral arm raises; functional reach is strictly sagittal with forward extension.",
          "vs_similar_weight_bearing": "Static standing balance tasks do not involve significant arm movement; functional reach requires dynamic forward arm extension with balance maintenance.",
          "vs_same_core_type": "Dynamic balance tasks like weight shifting involve lateral or multidirectional movement; functional reach is strictly forward in the sagittal plane."
        }
      },
      "selected_candidate_index": 2,
      "final_selected_sentence": "Sagittal arm-reaching action: Both arms extend forward in the sagittal plane, shoulders flexing 0° to 90-120°, while maintaining balance."
    },
    "tandem_stance": {
      "catalogue_index": 27,
      "catalogue_domain": "balance_postural",
      "catalogue_source_hint": "Berg Balance Scale; Romberg test variant",
      "preselection_structured_entry": {
        "action_id": "tandem_stance",
        "display_name": "Tandem Stance",
        "domain": "balance_postural",
        "laterality": "bilateral",
        "clinical_sources": [
          "Berg Balance Scale",
          "Romberg Test Variant"
        ],
        "movement_taxonomy": {
          "primary_plane": "multi",
          "primary_region": "whole_body",
          "weight_bearing": "bilateral_closed_chain",
          "laterality_type": "bilateral_tandem",
          "core_movement_type": "balance_static"
        },
        "aliases": [
          "heel-to-toe stance",
          "tandem balance",
          "Romberg tandem",
          "semi-tandem stance"
        ],
        "discriminative_sentence": "Whole-body static balance with feet aligned heel-to-toe in multi-plane; success measured by minimal joint velocity and sway without stepping.",
        "cot_reasoning_summary": "Static balance with near-zero mediolateral BoS; both feet on ground aligned heel-to-toe; ankle strategy is primary corrective mechanism; near-zero joint velocity indicates successful hold.",
        "part_descriptions": {
          "left_leg": "foot aligned AP with right foot; knee ~5-10° flexion; hip neutral",
          "right_leg": "heel directly in front of left toe; symmetric weight-bearing ideally",
          "torso": "spine vertical; trunk sway >5° indicates failure",
          "arms": "slight abduction <20° for micro-balance correction"
        },
        "population_anchors": {
          "healthy": "hold ≥10s; joint velocities <2°/s; ankle micro-corrections; no upper limb support",
          "parkinson": "increased AP sway; truncal rigidity prevents ankle corrections; fails within 3-5s",
          "stroke_hemiplegia": "COM shifted toward stronger side; asymmetric weight distribution; increased sway",
          "orthopedic": "reduced ankle corrective ROM; increased hip strategy; early step-out"
        },
        "phase_anchors": {
          "preparation": "feet at shoulder-width; COM centered",
          "foot_placement": "one foot to heel-to-toe; transient COM shift",
          "hold": "all joints near-stationary; foot joints 19/20 aligned AP; COM over BoS",
          "release": "deliberate step-out; brief single-leg weight transfer"
        },
        "open_vocab_signature": {
          "movement_region": "whole_body_static_balance",
          "symmetry": "bilateral",
          "dominant_joint_action": "postural_stabilization",
          "temporal_signature": "preparation → foot_placement → static_hold → release",
          "distinguishing_features": [
            "both_feet_on_ground",
            "near_zero_joint_velocity",
            "heel_to_toe_alignment"
          ]
        },
        "aaos_rom_reference": {
          "ankle_dorsiflexion": "0-20°",
          "ankle_plantarflexion": "0-50°",
          "knee_flexion": "0-135°"
        },
        "confusion_discriminators": {
          "vs_single_leg_stance": "Single-leg: one foot lifted; tandem: both feet always on ground.",
          "vs_weight_shifting_lateral": "Weight shifting: intentional rhythmic COM displacement; tandem: COM held stationary.",
          "vs_normal_standing": "Normal standing: feet at shoulder-width; tandem: heel-to-toe line."
        },
        "confusion_discriminators_v3": {
          "vs_same_core_type": "Single-leg stance (also static balance) has ONE foot lifted off the ground entirely; tandem stance keeps BOTH feet on the ground with near-zero lateral gap — detectable by both foot joint heights remaining near-zero.",
          "vs_same_region_different_core_type": "Lateral weight shifting (bilateral whole-body, dynamic) shows rhythmic mediolateral COM oscillation with detectable velocity; tandem stance shows near-zero velocity across all joints as the success measure.",
          "vs_similar_weight_bearing": "Normal standing (bilateral closed-chain) has feet at shoulder-width (~30-40cm lateral gap between joints 19/20); tandem stance has near-zero lateral gap between feet in a heel-to-toe line.",
          "vs_same_plane": "Anteroposterior weight shifting (also bilateral static-start) produces intentional sagittal COM displacement; tandem stance suppresses all directional movement to maintain static COM position."
        }
      },
      "selected_candidate_index": 5,
      "final_selected_sentence": "Equilibrium maintenance action: The legs are positioned in a tandem stance with the spine vertical and arms slightly abducted."
    },
    "weight_shifting_lateral": {
      "catalogue_index": 28,
      "catalogue_domain": "balance_postural",
      "catalogue_source_hint": "Stroke rehabilitation postural control; APTA",
      "preselection_structured_entry": {
        "action_id": "lateral_weight_shifting",
        "display_name": "Lateral Weight Shifting",
        "domain": "balance_postural",
        "laterality": "bilateral",
        "clinical_sources": [
          "Stroke Rehabilitation Postural Control",
          "APTA Neurological CPG"
        ],
        "movement_taxonomy": {
          "primary_plane": "frontal",
          "primary_region": "whole_body",
          "weight_bearing": "bilateral_closed_chain",
          "laterality_type": "bilateral_alternating",
          "core_movement_type": "balance_dynamic"
        },
        "aliases": [
          "side-to-side weight shift",
          "mediolateral weight transfer",
          "lateral balance shift",
          "side weight shifting"
        ],
        "discriminative_sentence": "Whole body shifts weight rhythmically in frontal plane; alternating lateral movement with feet stationary; mediolateral COM displacement is key.",
        "cot_reasoning_summary": "Alternating lateral weight shift in frontal plane; feet remain stationary; mediolateral COM displacement; dynamic postural control with rhythmic weight transfer.",
        "part_descriptions": {
          "left_leg": "bears increased weight during left shift; knee flexion ~5-10°",
          "right_leg": "bears increased weight during right shift; knee flexion ~5-10°",
          "torso": "lateral sway; spine remains vertical; minimal trunk rotation",
          "arms": "may abduct slightly for balance; remain relaxed"
        },
        "population_anchors": {
          "healthy": "smooth rhythmic shifts; symmetric weight transfer; minimal trunk sway",
          "parkinson": "reduced amplitude; bradykinesia; possible festination; increased trunk rigidity",
          "stroke_hemiplegia": "asymmetric weight transfer; stronger side bears more weight; increased sway",
          "orthopedic": "guarded movement; reduced amplitude; compensatory trunk lean"
        },
        "phase_anchors": {
          "initial_stance": "feet shoulder-width apart; COM centered; knees slightly flexed",
          "shift_right": "weight transfers to right leg; left leg unloads; COM moves right",
          "shift_left": "weight transfers to left leg; right leg unloads; COM moves left",
          "return_to_center": "COM recenters; weight evenly distributed; knees slightly flexed"
        },
        "open_vocab_signature": {
          "movement_region": "whole_body_dynamic_balance",
          "symmetry": "bilateral_alternating",
          "dominant_joint_action": "mediolateral_weight_transfer",
          "temporal_signature": "initial_stance → shift_right → shift_left → return_to_center",
          "distinguishing_features": [
            "frontal_plane_motion",
            "alternating_weight_transfer",
            "stationary_feet"
          ]
        },
        "aaos_rom_reference": {
          "hip_abduction": "0-45°",
          "knee_flexion": "0-135°",
          "ankle_inversion": "0-35°"
        },
        "confusion_discriminators": {
          "vs_tandem_stance": "Tandem stance is static; lateral weight shifting involves dynamic mediolateral movement.",
          "vs_normal_standing": "Normal standing has no intentional weight shift; lateral weight shifting involves rhythmic side-to-side movement.",
          "vs_single_leg_stance": "Single-leg stance lifts one foot; lateral weight shifting keeps both feet on the ground."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Frontal-plane exercises like lateral lunges involve stepping; lateral weight shifting keeps both feet stationary with rhythmic weight transfer.",
          "vs_same_region_different_core_type": "Static balance tasks maintain COM over a fixed base; lateral weight shifting involves intentional mediolateral COM displacement.",
          "vs_similar_weight_bearing": "Normal standing distributes weight evenly; lateral weight shifting alternates weight between legs with rhythmic mediolateral movement.",
          "vs_same_core_type": "Dynamic balance tasks with stepping involve foot movement; lateral weight shifting keeps feet stationary with alternating weight transfer."
        }
      },
      "selected_candidate_index": 4,
      "final_selected_sentence": "Rhythmic weight transfer action: The whole body moves in the frontal plane, alternating weight from one leg to the other while feet stay planted."
    },
    "weight_shifting_anteroposterior": {
      "catalogue_index": 29,
      "catalogue_domain": "balance_postural",
      "catalogue_source_hint": "Stroke rehabilitation postural control",
      "preselection_structured_entry": {
        "action_id": "anteroposterior_weight_shifting",
        "display_name": "Anteroposterior Weight Shifting",
        "domain": "balance_postural",
        "laterality": "bilateral",
        "clinical_sources": [
          "Stroke Rehabilitation Postural Control",
          "AAOS Ankle ROM",
          "Neumann Kinesiology"
        ],
        "movement_taxonomy": {
          "primary_plane": "sagittal",
          "primary_region": "whole_body",
          "weight_bearing": "bilateral_closed_chain",
          "laterality_type": "bilateral_symmetric",
          "core_movement_type": "balance_dynamic"
        },
        "aliases": [
          "forward-backward weight shift",
          "sagittal plane weight shift",
          "dynamic postural control",
          "ankle strategy training"
        ],
        "discriminative_sentence": "Whole-body sagittal plane weight shifts with rhythmic CoM oscillation; ankles dorsiflex and plantarflex while knees and hips stabilize.",
        "cot_reasoning_summary": "Involves rhythmic forward and backward CoM shifts over stable base; primary movement at ankles with trunk maintaining vertical alignment.",
        "part_descriptions": {
          "left_leg": "ankle dorsiflexes/plantarflexes; knee slightly flexes/extends",
          "right_leg": "symmetric to left_leg in healthy subjects",
          "torso": "remains upright; minimal forward/backward lean",
          "arms": "may abduct slightly for balance; no significant movement"
        },
        "population_anchors": {
          "healthy": "smooth rhythmic shifts; CoM stays within base; ankle strategy dominant",
          "parkinson": "reduced amplitude; bradykinesia; increased trunk rigidity; difficulty initiating shifts",
          "stroke_hemiplegia": "asymmetrical weight distribution; reduced shift toward affected side; compensatory trunk lean",
          "orthopedic": "limited ankle ROM; increased knee/hip strategy; cautious shifts"
        },
        "phase_anchors": {
          "neutral": "CoM centered over base; ankles neutral",
          "forward_shift": "CoM moves anteriorly; ankles dorsiflex; knees/hips slightly flex",
          "backward_shift": "CoM moves posteriorly; ankles plantarflex; knees/hips extend",
          "return_to_neutral": "CoM re-centers; ankles return to neutral"
        },
        "open_vocab_signature": {
          "movement_region": "whole_body_dynamic_balance",
          "symmetry": "bilateral",
          "dominant_joint_action": "ankle_dorsiflexion_and_plantarflexion",
          "temporal_signature": "neutral → forward_shift → backward_shift → return_to_neutral",
          "distinguishing_features": [
            "sagittal_plane_motion",
            "rhythmic_com_oscillation",
            "ankle_strategy"
          ]
        },
        "aaos_rom_reference": {
          "ankle_dorsiflexion": "0-20°",
          "ankle_plantarflexion": "0-50°",
          "knee_flexion": "0-135°"
        },
        "confusion_discriminators": {
          "vs_forward_lunge": "Lunge involves step and knee flexion; weight shifting keeps both feet in place.",
          "vs_lateral_weight_shifting": "Lateral shifting is side-to-side; anteroposterior is forward and backward.",
          "vs_static_standing": "Static standing maintains constant CoM; weight shifting involves rhythmic CoM displacement."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Forward lunges involve a step and knee flexion; weight shifting maintains both feet in place with minimal knee movement, focusing on CoM oscillation.",
          "vs_same_region_different_plane": "Lateral weight shifting involves side-to-side CoM movement; anteroposterior shifting is strictly forward and backward in the sagittal plane.",
          "vs_similar_weight_bearing": "Static standing maintains a constant CoM position; weight shifting involves rhythmic CoM displacement forward and backward.",
          "vs_same_core_type": "Walking involves continuous forward CoM progression; weight shifting is stationary with rhythmic CoM oscillation in place."
        }
      },
      "selected_candidate_index": 1,
      "final_selected_sentence": "Anteroposterior weight-shift action: The whole body shifts forward and backward in the sagittal plane while maintaining bilateral closed-chain weight bearing."
    },
    "sit_reach_forward": {
      "catalogue_index": 30,
      "catalogue_domain": "balance_postural",
      "catalogue_source_hint": "APTA balance assessment; seated postural control",
      "preselection_structured_entry": {
        "action_id": "seated_forward_reach",
        "display_name": "Seated Forward Reach",
        "domain": "balance_postural",
        "laterality": "bilateral",
        "clinical_sources": [
          "APTA Balance Assessment",
          "Seated Postural Control Guidelines"
        ],
        "movement_taxonomy": {
          "primary_plane": "sagittal",
          "primary_region": "trunk",
          "weight_bearing": "seated",
          "laterality_type": "bilateral_symmetric",
          "core_movement_type": "balance_dynamic"
        },
        "aliases": [
          "forward reach test",
          "seated reach",
          "anterior reach",
          "trunk extension reach"
        ],
        "discriminative_sentence": "Trunk flexes forward in sagittal plane from seated position; arms extend forward maximally; tests anterior stability and trunk extension without back support.",
        "cot_reasoning_summary": "Trunk flexes forward in sagittal plane; arms reach forward maximally; seated without back support; tests anterior stability and trunk extension.",
        "part_descriptions": {
          "left_arm": "shoulder flexes 0°→90°; elbow extends; hand reaches forward",
          "right_arm": "symmetric to left_arm in healthy subjects",
          "torso": "trunk flexes forward; spine extends to maintain balance",
          "legs": "feet flat on ground; knees ~90° flexion"
        },
        "population_anchors": {
          "healthy": "smooth forward reach; trunk flexion ~30°; arms extend fully; stable base",
          "parkinson": "reduced reach distance; trunk rigidity; possible forward lean instability",
          "stroke_hemiplegia": "asymmetric reach; affected side lags; trunk compensates toward stronger side",
          "orthopedic": "guarded reach; limited trunk flexion; compensatory strategies to maintain balance"
        },
        "phase_anchors": {
          "initial_seated": "trunk vertical; arms at sides; feet flat; knees ~90°",
          "forward_reach": "trunk flexes forward; arms extend; maximal reach",
          "return_to_seated": "trunk returns vertical; arms retract to sides"
        },
        "open_vocab_signature": {
          "movement_region": "trunk_dominant",
          "symmetry": "bilateral",
          "dominant_joint_action": "trunk_flexion_and_arm_extension",
          "temporal_signature": "initial_seated → forward_reach → return_to_seated",
          "distinguishing_features": [
            "sagittal_plane_trunk_flexion",
            "maximal_forward_reach",
            "seated_without_back_support"
          ]
        },
        "aaos_rom_reference": {
          "trunk_flexion": "0-60°",
          "shoulder_flexion": "0-180°",
          "elbow_extension": "0-0°"
        },
        "confusion_discriminators": {
          "vs_sit_to_stand": "Sit-to-stand involves hip/knee extension; seated forward reach focuses on trunk flexion and arm extension.",
          "vs_standing_reach": "Standing reach involves weight shift and balance on feet; seated forward reach is performed while seated.",
          "vs_trunk_rotation": "Trunk rotation involves transverse plane movement; seated forward reach is sagittal plane trunk flexion."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Other sagittal plane movements like sit-to-stand involve hip and knee extension; seated forward reach focuses on trunk flexion and arm extension from a seated position.",
          "vs_same_region_different_plane": "Trunk rotation involves transverse plane movement; seated forward reach is strictly sagittal plane trunk flexion.",
          "vs_similar_weight_bearing": "Seated balance tasks like seated trunk rotation involve transverse plane motion; seated forward reach is sagittal plane with maximal forward arm extension.",
          "vs_same_core_type": "Dynamic balance tasks like standing reach involve weight shift and balance on feet; seated forward reach is performed while seated without back support."
        }
      },
      "selected_candidate_index": 4,
      "final_selected_sentence": "Seated reach action: Arms reach forward maximally, trunk flexes in sagittal plane."
    },
    "stepping_task": {
      "catalogue_index": 31,
      "catalogue_domain": "balance_postural",
      "catalogue_source_hint": "Fall prevention; ANPT Parkinson's CPG",
      "preselection_structured_entry": {
        "action_id": "reactive_stepping",
        "display_name": "Reactive Stepping",
        "domain": "balance_postural",
        "laterality": "alternating",
        "clinical_sources": [
          "Fall Prevention",
          "ANPT Parkinson's CPG",
          "Neumann Kinesiology"
        ],
        "movement_taxonomy": {
          "primary_plane": "multi",
          "primary_region": "lower_limb",
          "weight_bearing": "alternating_closed_chain",
          "laterality_type": "alternating",
          "core_movement_type": "reactive_balance"
        },
        "aliases": [
          "reactive step",
          "balance recovery step",
          "postural response step",
          "compensatory step"
        ],
        "discriminative_sentence": "Lower limb initiates rapid step in response to balance perturbation; multi-plane movement with alternating weight-bearing; tests reactive postural control.",
        "cot_reasoning_summary": "Rapid step initiation in response to balance challenge; alternating weight-bearing; multi-plane movement; tests reactive postural control and step initiation.",
        "part_descriptions": {
          "left_leg": "initiates step forward or lateral; hip/knee flexion ~20-40°; ankle dorsiflexion",
          "right_leg": "reciprocal to left_leg; supports weight during step",
          "torso": "trunk adjusts to maintain balance; slight forward or lateral lean",
          "arms": "counterbalance motion; slight abduction or forward swing"
        },
        "population_anchors": {
          "healthy": "quick step initiation; balanced recovery; minimal sway; step within 1-2 seconds",
          "parkinson": "delayed step initiation; reduced amplitude; increased sway; possible freezing",
          "stroke_hemiplegia": "asymmetric step; delayed on affected side; compensatory trunk lean",
          "orthopedic": "cautious step; reduced velocity; limited range due to joint guarding"
        },
        "phase_anchors": {
          "preparation": "anticipatory postural adjustment; weight shift to stance leg",
          "initiation": "rapid hip/knee flexion; ankle dorsiflexion; step begins",
          "execution": "foot contacts ground; weight transfers to stepping leg",
          "stabilization": "trunk realigns; balance regained; weight evenly distributed"
        },
        "open_vocab_signature": {
          "movement_region": "lower_limb_reactive",
          "symmetry": "alternating",
          "dominant_joint_action": "step_initiation_and_balance_recovery",
          "temporal_signature": "preparation → initiation → execution → stabilization",
          "distinguishing_features": [
            "rapid_step_initiation",
            "multi_plane_balance_recovery",
            "alternating_weight_bearing"
          ]
        },
        "aaos_rom_reference": {
          "hip_flexion": "0-120°",
          "knee_flexion": "0-135°",
          "ankle_dorsiflexion": "0-20°"
        },
        "confusion_discriminators": {
          "vs_normal_walking": "Reactive stepping is initiated by a balance challenge, not continuous gait.",
          "vs_static_balance": "Reactive stepping involves dynamic movement, unlike static balance holds.",
          "vs_lateral_shuffling": "Reactive stepping is a single, deliberate step, not continuous lateral movement."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Normal walking is continuous and rhythmic; reactive stepping is a single, rapid step initiated by a balance perturbation, detectable by sudden joint angle change.",
          "vs_same_region_different_plane": "Static balance tasks maintain a stationary COM; reactive stepping involves dynamic COM displacement in response to a perturbation.",
          "vs_similar_weight_bearing": "Lateral shuffling involves continuous side-to-side movement; reactive stepping is a single, deliberate step with alternating weight-bearing.",
          "vs_same_core_type": "Static balance recovery tasks involve holding a position; reactive stepping requires dynamic movement to regain balance after a perturbation."
        }
      },
      "selected_candidate_index": 4,
      "final_selected_sentence": "Reactive stepping action: The left leg executes a quick lateral step in the coronal plane, initiating balance recovery."
    },
    "walking_normal": {
      "catalogue_index": 32,
      "catalogue_domain": "gait_locomotion",
      "catalogue_source_hint": "WHO/ICF Mobility; Gait rehabilitation",
      "preselection_structured_entry": {
        "action_id": "normal_overground_walking",
        "display_name": "Normal Overground Walking",
        "domain": "gait_locomotion",
        "laterality": "alternating",
        "clinical_sources": [
          "WHO/ICF Mobility",
          "Gait Rehabilitation CPG",
          "Neumann Kinesiology"
        ],
        "movement_taxonomy": {
          "primary_plane": "sagittal",
          "primary_region": "lower_limb",
          "weight_bearing": "alternating_closed_chain",
          "laterality_type": "alternating",
          "core_movement_type": "locomotion"
        },
        "aliases": [
          "walking",
          "ambulation",
          "gait cycle",
          "overground gait"
        ],
        "discriminative_sentence": "Alternating lower limb movement in sagittal plane with continuous ground contact; reciprocal arm swing; no flight phase.",
        "cot_reasoning_summary": "Alternating limb movement in sagittal plane; continuous forward progression; reciprocal arm swing; no flight phase; cyclic gait phases.",
        "part_descriptions": {
          "left_leg": "alternates between stance and swing phases; hip, knee, and ankle angles vary cyclically",
          "right_leg": "reciprocal to left_leg",
          "torso": "maintains upright posture; slight forward lean during gait",
          "arms": "reciprocal swing; shoulder flexion/extension ~20-30°"
        },
        "population_anchors": {
          "healthy": "smooth reciprocal gait; step length ~0.7-0.8m; cadence ~100-120 steps/min",
          "parkinson": "reduced stride length; shuffling steps; decreased arm swing; festination",
          "stroke_hemiplegia": "asymmetric step length; circumduction on affected side; reduced velocity",
          "orthopedic": "antalgic gait; reduced stance time on affected limb; compensatory trunk movements"
        },
        "phase_anchors": {
          "initial_contact": "heel strike; hip ~30° flexion; knee ~0-5° flexion; ankle ~0°",
          "loading_response": "knee flexes ~15°; ankle plantarflexes ~10°",
          "midstance": "hip extends ~0°; knee extends ~0°; ankle dorsiflexes ~5°",
          "terminal_stance": "hip extends ~10-20°; knee ~0°; ankle plantarflexes ~10°",
          "preswing": "hip ~10° extension; knee flexes ~40°; ankle plantarflexes ~20°",
          "initial_swing": "hip flexes ~15°; knee flexes ~60°; ankle dorsiflexes ~0°",
          "midswing": "hip flexes ~25°; knee extends ~25°; ankle neutral",
          "terminal_swing": "hip ~30° flexion; knee extends ~0°; ankle neutral"
        },
        "open_vocab_signature": {
          "movement_region": "lower_limb_dominant",
          "symmetry": "alternating",
          "dominant_joint_action": "cyclic_gait_phases",
          "temporal_signature": "initial_contact → loading_response → midstance → terminal_stance → preswing → initial_swing → midswing → terminal_swing",
          "distinguishing_features": [
            "alternating_limb_movement",
            "continuous_ground_contact",
            "reciprocal_arm_swing"
          ]
        },
        "aaos_rom_reference": {
          "hip_flexion": "0-120°",
          "knee_flexion": "0-135°",
          "ankle_dorsiflexion": "0-20°",
          "ankle_plantarflexion": "0-50°"
        },
        "confusion_discriminators": {
          "vs_static_lunge": "Static lunges maintain a fixed stance; walking is dynamic with alternating limb movement.",
          "vs_lateral_shuffle": "Lateral shuffle involves side-to-side steps; walking is strictly sagittal with forward progression.",
          "vs_stair_climbing": "Stair climbing includes vertical displacement; walking is horizontal with no elevation change."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Static lunges involve sagittal plane but maintain a fixed stance; walking is dynamic with alternating limb movement and continuous forward progression.",
          "vs_same_region_different_plane": "Lateral shuffle involves frontal plane movement with side-to-side steps; walking is strictly sagittal with forward progression.",
          "vs_similar_weight_bearing": "Stair climbing involves alternating closed-chain but includes vertical displacement; walking is horizontal with no elevation change.",
          "vs_same_core_type": "Running involves a flight phase with both feet off the ground; walking maintains continuous ground contact with alternating limb support."
        }
      },
      "selected_candidate_index": 2,
      "final_selected_sentence": "Alternating gait action: Lower limb movement occurs in the sagittal plane with cyclic gait phases and no flight phase."
    },
    "timed_up_and_go": {
      "catalogue_index": 33,
      "catalogue_domain": "gait_locomotion",
      "catalogue_source_hint": "TUG clinical test; APTA; Parkinson's/stroke CPG",
      "preselection_structured_entry": {
        "action_id": "timed_up_and_go",
        "display_name": "Timed Up-and-Go",
        "domain": "gait_locomotion",
        "laterality": "alternating",
        "clinical_sources": [
          "TUG Clinical Test",
          "APTA Neurological CPG",
          "ANPT Parkinson's CPG"
        ],
        "movement_taxonomy": {
          "primary_plane": "multi",
          "primary_region": "whole_body",
          "weight_bearing": "alternating_and_bilateral",
          "laterality_type": "alternating_composite",
          "core_movement_type": "composite_functional"
        },
        "aliases": [
          "TUG test",
          "get-up-and-go",
          "timed get-up-and-go",
          "mobility assessment TUG"
        ],
        "discriminative_sentence": "Whole-body composite movement: multi-plane transitions from seated to walking, 180-degree turn, and return to seated; unique start and end at 90-degree hip flexion.",
        "cot_reasoning_summary": "4-phase composite — sit-to-stand → gait → 180° turn → stand-to-sit. Uniquely begins and ends seated 90°; fall risk scored by total time.",
        "part_descriptions": {
          "left_leg": "alternates swing and stance during gait; contributes to turn pivot",
          "right_leg": "reciprocal to left_leg",
          "torso": "forward ~5-10° in gait; ~30-40° rotation in turn; vertical in transfers",
          "arms": "reciprocal swing 20-30° during gait; reduced or absent in Parkinson's"
        },
        "population_anchors": {
          "healthy": "<12s; smooth transitions; balanced arm swing; turn ≤3 steps; gait ~1.0-1.4 m/s",
          "parkinson": ">20s; festination; en-bloc turn >5 steps; freeze at turn; reduced arm swing",
          "stroke_hemiplegia": ">20s; circumduction gait; asymmetric sit-to-stand; faster turn toward unaffected side",
          "orthopedic": ">15s; antalgic gait; wide-arc turn; cautious sit-to-stand"
        },
        "phase_anchors": {
          "sit_to_stand": "hip~90°→170°; knee~90°→0°; trunk forward lean then vertical",
          "forward_walk": "alternating lower limb; arm swing; trunk ~5-10° forward",
          "turn_180": "asymmetric pivot; trunk rotation ~30-40°; ≤3 steps normal",
          "return_and_sit": "reverse gait; trunk flexes; bilateral knee/hip 0°→90°"
        },
        "open_vocab_signature": {
          "movement_region": "whole_body_composite",
          "symmetry": "alternating",
          "dominant_joint_action": "multi_phase_gait_and_transfer",
          "temporal_signature": "static_seated → ascending → walking → turning → walking_back → descending_seated",
          "distinguishing_features": [
            "starts_and_ends_seated",
            "directional_change_mid_task",
            "composite_multi_phase",
            "alternating_gait"
          ]
        },
        "aaos_rom_reference": {
          "hip_flexion": "0-120°",
          "knee_flexion": "0-135°",
          "ankle_dorsiflexion": "0-20°",
          "shoulder_flexion": "0-180°"
        },
        "confusion_discriminators": {
          "vs_walking_normal": "TUG includes sit-to-stand AND a 180° turn; normal walking has neither.",
          "vs_sit_to_stand": "Sit-to-stand ends at standing; TUG continues into walking, turning, and returning to sit.",
          "vs_stair_ascent": "Stair ascent: vertical COM displacement; TUG: horizontal walking with direction change and transfers."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Normal gait is continuous sagittal alternating movement without a seated start or 180° turn; TUG shows hip angle transitions from ~90° (seated) → ~0° (walking) → ~90° (seated return) — unique bookend signature.",
          "vs_same_region_different_core_type": "Sit-to-stand and stand-to-sit are isolated single-direction transfers; TUG chains BOTH directions with a gait segment and direction-change pivot — detectable as multi-phase hip angle trajectory within one sequence.",
          "vs_same_core_type": "Stair ascent/descent (also composite lower-limb) has sequential vertical step phases but NO directional change and NO seated transfer; TUG is the only composite task with a 180° trunk rotation turn phase.",
          "vs_similar_gait_component": "During walking phases, TUG gait is kinematically identical to normal walking; discriminator is the transition context: TUG immediately precedes or follows a chair transfer or turn, not continuous straight walking."
        }
      },
      "selected_candidate_index": 2,
      "final_selected_sentence": "Composite functional action: The whole body performs a 180° turn with trunk rotation, distinguishing it from continuous sagittal walking."
    },
    "stair_ascent": {
      "catalogue_index": 34,
      "catalogue_domain": "gait_locomotion",
      "catalogue_source_hint": "Post-surgical rehabilitation; functional mobility",
      "preselection_structured_entry": {
        "action_id": "stair_ascent",
        "display_name": "Stair Ascent",
        "domain": "lower_limb",
        "laterality": "alternating",
        "clinical_sources": [
          "Post-surgical Rehabilitation",
          "Functional Mobility Guidelines",
          "AAOS Hip/Knee ROM"
        ],
        "movement_taxonomy": {
          "primary_plane": "sagittal",
          "primary_region": "lower_limb",
          "weight_bearing": "alternating_closed_chain",
          "laterality_type": "alternating",
          "core_movement_type": "functional_mobility"
        },
        "aliases": [
          "stair climbing",
          "step ascent",
          "stair stepping",
          "ascending stairs"
        ],
        "discriminative_sentence": "Lower limb ascends stairs in sagittal plane; alternating leg pattern with hip flexion up to 60 degrees; continuous vertical elevation distinguishes it from flat-ground gait.",
        "cot_reasoning_summary": "Stair ascent involves alternating leg pattern in sagittal plane; significant hip and knee flexion for vertical elevation; continuous contact with ground.",
        "part_descriptions": {
          "left_leg": "hip flexes 0°→60°; knee flexes 0°→90°; ankle dorsiflexes 0°→10°",
          "right_leg": "reciprocal to left_leg in healthy subjects",
          "torso": "maintains stability; slight forward lean",
          "arms": "swing for balance; shoulder flexion ~30°"
        },
        "population_anchors": {
          "healthy": "smooth, coordinated ascent; alternating leg pattern; minimal sway",
          "parkinson": "reduced step height; shuffling; difficulty initiating movement",
          "stroke_hemiplegia": "asymmetry; affected leg lags; compensatory trunk lean",
          "orthopedic": "cautious, reduced speed; limited joint range; guarding"
        },
        "phase_anchors": {
          "initial_contact": "lead foot contacts step; hip ~30°, knee ~60°, ankle ~10° dorsiflexion",
          "mid_stance": "weight shifts onto lead leg; hip extends, knee ~30°, ankle neutral",
          "pre_swing": "trailing leg prepares to lift; hip flexes ~60°, knee ~90°, ankle dorsiflexes",
          "swing": "trailing leg advances to next step; hip/knee extend, ankle plantarflexes"
        },
        "open_vocab_signature": {
          "movement_region": "lower_limb_dominant",
          "symmetry": "alternating",
          "dominant_joint_action": "hip_and_knee_flexion",
          "temporal_signature": "initial_contact → mid_stance → pre_swing → swing",
          "distinguishing_features": [
            "vertical_elevation",
            "alternating_leg_pattern",
            "continuous_contact"
          ]
        },
        "aaos_rom_reference": {
          "hip_flexion": "0-120°",
          "knee_flexion": "0-135°",
          "ankle_dorsiflexion": "0-20°"
        },
        "confusion_discriminators": {
          "vs_flat_ground_walking": "Walking lacks vertical displacement; stair ascent involves significant elevation change.",
          "vs_lateral_stepping": "Lateral stepping involves side-to-side motion; stair ascent is strictly vertical.",
          "vs_running": "Running includes a flight phase; stair ascent maintains continuous ground contact."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Flat-ground walking lacks the vertical displacement and requires less hip and knee flexion; stair ascent involves significant elevation change with each step.",
          "vs_same_region_different_plane": "Lateral stepping involves side-to-side motion; stair ascent is strictly vertical in the sagittal plane with no lateral displacement.",
          "vs_similar_weight_bearing": "Running involves a flight phase where both feet are off the ground; stair ascent maintains continuous contact with the ground.",
          "vs_same_core_type": "Sit-to-stand involves vertical movement but starts from a seated position; stair ascent begins with standing and involves continuous elevation."
        }
      },
      "selected_candidate_index": 5,
      "final_selected_sentence": "Upward step action: The arms swing in coordination, aiding balance as the lower limbs elevate the body vertically."
    },
    "stair_descent": {
      "catalogue_index": 35,
      "catalogue_domain": "gait_locomotion",
      "catalogue_source_hint": "Post-surgical rehabilitation; falls prevention",
      "preselection_structured_entry": {
        "action_id": "stair_descent",
        "display_name": "Stair Descent",
        "domain": "lower_limb",
        "laterality": "alternating",
        "clinical_sources": [
          "Post-surgical Rehabilitation",
          "Falls Prevention CPG",
          "AAOS Knee ROM"
        ],
        "movement_taxonomy": {
          "primary_plane": "sagittal",
          "primary_region": "lower_limb",
          "weight_bearing": "alternating_closed_chain",
          "laterality_type": "alternating",
          "core_movement_type": "eccentric_control"
        },
        "aliases": [
          "descending stairs",
          "step-down",
          "stair stepping down",
          "staircase descent"
        ],
        "discriminative_sentence": "Lower limb eccentric control in sagittal plane; alternating leg pattern; knee flexion increases as foot descends; controlled descent with alternating weight transfer.",
        "cot_reasoning_summary": "Alternating leg descent in sagittal plane; eccentric quadriceps control; knee flexion increases as foot descends; alternating weight transfer; more fall-risk than ascent.",
        "part_descriptions": {
          "left_leg": "knee flexes 0°→90° during descent; hip extends slightly; ankle dorsiflexion",
          "right_leg": "reciprocal to left_leg; supports body weight during opposite leg descent",
          "torso": "slight forward lean; maintains balance",
          "arms": "may assist with balance; slight swing"
        },
        "population_anchors": {
          "healthy": "smooth alternating descent; controlled eccentric knee flexion; minimal sway",
          "parkinson": "increased fall risk; bradykinesia; reduced arm swing; possible freezing",
          "stroke_hemiplegia": "asymmetric descent; affected leg lags; compensatory trunk lean",
          "orthopedic": "guarding pattern; reduced speed; limited knee flexion on affected side"
        },
        "phase_anchors": {
          "initial_contact": "leading foot contacts step; knee begins to flex",
          "loading_response": "weight shifts to leading leg; knee flexion increases",
          "mid_stance": "trailing leg prepares to step down; knee flexion peaks",
          "terminal_stance": "trailing leg swings forward; leading leg extends"
        },
        "open_vocab_signature": {
          "movement_region": "lower_limb_dominant",
          "symmetry": "alternating",
          "dominant_joint_action": "eccentric_knee_control",
          "temporal_signature": "initial_contact → loading_response → mid_stance → terminal_stance",
          "distinguishing_features": [
            "alternating_leg_pattern",
            "sagittal_plane_descent",
            "eccentric_control"
          ]
        },
        "aaos_rom_reference": {
          "knee_flexion": "0-135°",
          "hip_flexion": "0-120°",
          "ankle_dorsiflexion": "0-20°"
        },
        "confusion_discriminators": {
          "vs_stair_ascent": "Descent involves eccentric control; ascent is concentric.",
          "vs_normal_walking": "Walking is level; stair descent involves vertical displacement.",
          "vs_step_up": "Step-up is concentric; stair descent is eccentric."
        },
        "confusion_discriminators_v3": {
          "vs_same_plane_different_type": "Normal walking is level sagittal movement; stair descent involves vertical displacement and eccentric control.",
          "vs_same_region_different_plane": "Frontal-plane movements like side-stepping do not involve vertical displacement; stair descent is strictly sagittal.",
          "vs_similar_weight_bearing": "Stair ascent involves concentric muscle action; descent requires eccentric control with increased fall risk.",
          "vs_same_core_type": "Step-up exercises involve concentric action; stair descent is characterized by eccentric quadriceps control."
        }
      },
      "selected_candidate_index": 6,
      "final_selected_sentence": "Alternating gait action: Lower limbs coordinate in the sagittal plane with eccentric control as the knee flexes during stair descent."
    }
  }
}


==> anc/assets/hard67/construction_summary.json <==
{
  "dataset": "KiMoRe",
  "probe_model": "plain ST-GCN",
  "selection_scope": "training-partition dynamics only",
  "total_samples": 400,
  "folds": 5,
  "training_partitions_per_sample": 4,
  "epochs_per_training_partition": 80,
  "observations_per_sample": 320,
  "confidence_definition": "arithmetic mean of 320 non-augmented true-class probabilities",
  "variability_definition": "population standard deviation of the same 320 probabilities (ddof=0)",
  "implemented_confidence_quantile": 0.3319,
  "main_paper_whole_percentile_description": "33rd percentile",
  "quantile_interpolation": "linear",
  "confidence_threshold": 0.6014788540099687,
  "low_confidence_samples": 133,
  "variability_threshold_within_low_confidence": 0.2713531820224746,
  "selected_samples": 67,
  "selected_fraction": 0.1675,
  "selection_inequalities": "confidence <= confidence_threshold and variability <= variability_threshold",
  "fold_counts": {
    "1": 16,
    "2": 13,
    "3": 16,
    "4": 15,
    "5": 7
  },
  "exercise_counts": {
    "Es1": 6,
    "Es2": 5,
    "Es3": 14,
    "Es4": 22,
    "Es5": 20
  },
  "evaluation_rule": "evaluate each selected sample only in its held-out subject fold using the checkpoint already selected by maximum held-out Overall accuracy; Hard-67 does not guide checkpoint selection",
  "interpretation_boundary": "model-derived difficult-recognition stress test; not a universal or clinician-defined measure of movement difficulty"
}


==> anc/assets/hard67/hard67_distribution.csv <==
dimension,category,count
held_out_fold,1,16
held_out_fold,2,13
held_out_fold,3,16
held_out_fold,4,15
held_out_fold,5,7
exercise,Es1: Shoulder Flexion,6
exercise,Es2: Lateral Trunk Tilt,5
exercise,Es3: Trunk Rotation,14
exercise,Es4: Pelvis Rotation,22
exercise,Es5: Deep Squat,20


==> anc/assets/hard67/hard67_manifest.csv <==
sample_id,label_index,exercise_code,exercise_name,held_out_fold,confidence,variability,dynamics_observations
kimore_B_B_ID1_Es3_0231,2,Es3,Trunk Rotation,1,0.314391969294,0.190731130548,320
kimore_B_B_ID1_Es4_0232,3,Es4,Pelvis Rotation,1,0.568779146693,0.267291385986,320
kimore_B_B_ID1_Es5_0233,4,Es5,Deep Squat,1,0.497034851260,0.256732667772,320
kimore_E_E_ID14_Es5_0030,4,Es5,Deep Squat,1,0.344112768144,0.205534972990,320
kimore_N_NE_ID8_Es5_0223,4,Es5,Deep Squat,1,0.320870147306,0.205764115845,320
kimore_P_P_ID4_Es3_0322,2,Es3,Trunk Rotation,1,0.176509299581,0.101745088590,320
kimore_P_P_ID4_Es4_0323,3,Es4,Pelvis Rotation,1,0.469649782379,0.208003436522,320
kimore_P_P_ID9_Es4_0348,3,Es4,Pelvis Rotation,1,0.542549570132,0.253040860578,320
kimore_S_S_ID1_Es1_0350,0,Es1,Shoulder Flexion,1,0.119648398989,0.114952030533,320
kimore_S_S_ID1_Es3_0352,2,Es3,Trunk Rotation,1,0.432011368265,0.271353182022,320
kimore_S_S_ID1_Es4_0353,3,Es4,Pelvis Rotation,1,0.550968713779,0.258315657670,320
kimore_S_S_ID1_Es5_0354,4,Es5,Deep Squat,1,0.474188559459,0.249355949899,320
kimore_S_S_ID5_Es1_0375,0,Es1,Shoulder Flexion,1,0.227955602547,0.228363731676,320
kimore_S_S_ID5_Es2_0377,1,Es2,Lateral Trunk Tilt,1,0.356314256865,0.261263098286,320
kimore_S_S_ID5_Es4_0378,3,Es4,Pelvis Rotation,1,0.445366537632,0.203573922251,320
kimore_S_S_ID5_Es5_0379,4,Es5,Deep Squat,1,0.262619803048,0.085961142630,320
kimore_N_NE_ID10_Es4_0094,3,Es4,Pelvis Rotation,2,0.563709913266,0.264953559965,320
kimore_N_NE_ID4_Es1_0198,0,Es1,Shoulder Flexion,2,0.455772909197,0.225474699991,320
kimore_N_NE_ID4_Es4_0202,3,Es4,Pelvis Rotation,2,0.581837633263,0.270895644678,320
kimore_N_NE_ID4_Es5_0203,4,Es5,Deep Squat,2,0.482493748734,0.220757390401,320
kimore_P_P_ID10_Es3_0275,2,Es3,Trunk Rotation,2,0.211786779046,0.123355871418,320
kimore_P_P_ID10_Es4_0276,3,Es4,Pelvis Rotation,2,0.491320288055,0.221359580064,320
kimore_P_P_ID10_Es5_0277,4,Es5,Deep Squat,2,0.461566624587,0.214254717357,320
kimore_P_P_ID15_Es5_0302,4,Es5,Deep Squat,2,0.192089696240,0.131423613381,320
kimore_P_P_ID5_Es3_0327,2,Es3,Trunk Rotation,2,0.488721597939,0.270958443423,320
kimore_S_S_ID10_Es3_0357,2,Es3,Trunk Rotation,2,0.262778883610,0.162821514753,320
kimore_S_S_ID6_Es3_0382,2,Es3,Trunk Rotation,2,0.294288086510,0.158120329108,320
kimore_S_S_ID6_Es4_0383,3,Es4,Pelvis Rotation,2,0.457641466984,0.198571753330,320
kimore_S_S_ID6_Es5_0384,4,Es5,Deep Squat,2,0.427526971272,0.213478900301,320
kimore_B_B_ID3_Es3_0241,2,Es3,Trunk Rotation,3,0.350662494679,0.197504678084,320
kimore_B_B_ID3_Es4_0242,3,Es4,Pelvis Rotation,3,0.404914650132,0.151635443495,320
kimore_B_B_ID3_Es5_0243,4,Es5,Deep Squat,3,0.319864992296,0.119635968895,320
kimore_E_E_ID16_Es4_0040,3,Es4,Pelvis Rotation,3,0.452511746189,0.167627990414,320
kimore_E_E_ID16_Es5_0041,4,Es5,Deep Squat,3,0.506976420890,0.219325580224,320
kimore_N_NE_ID11_Es4_0099,3,Es4,Pelvis Rotation,3,0.546570711390,0.227407317864,320
kimore_N_NE_ID20_Es3_0150,2,Es3,Trunk Rotation,3,0.457968910410,0.266912478502,320
kimore_N_NE_ID20_Es4_0151,3,Es4,Pelvis Rotation,3,0.321697601656,0.212990801132,320
kimore_P_P_ID11_Es1_0278,0,Es1,Shoulder Flexion,3,0.399534496835,0.203984707758,320
kimore_P_P_ID11_Es2_0279,1,Es2,Lateral Trunk Tilt,3,0.149908344429,0.164427151678,320
kimore_P_P_ID11_Es3_0280,2,Es3,Trunk Rotation,3,0.380247140138,0.261736739950,320
kimore_P_P_ID11_Es4_0281,3,Es4,Pelvis Rotation,3,0.590817011264,0.264337715949,320
kimore_P_P_ID6_Es4_0333,3,Es4,Pelvis Rotation,3,0.577748431344,0.252152379228,320
kimore_P_P_ID6_Es5_0334,4,Es5,Deep Squat,3,0.312718852670,0.153413354446,320
kimore_S_S_ID2_Es4_0363,3,Es4,Pelvis Rotation,3,0.519716408639,0.212926085701,320
kimore_S_S_ID7_Es5_0389,4,Es5,Deep Squat,3,0.437321424283,0.260545664607,320
kimore_B_B_ID4_Es1_0244,0,Es1,Shoulder Flexion,4,0.551729349713,0.260003032310,320
kimore_B_B_ID4_Es3_0246,2,Es3,Trunk Rotation,4,0.343621093567,0.202192526060,320
kimore_B_B_ID4_Es4_0247,3,Es4,Pelvis Rotation,4,0.422053725537,0.196462640258,320
kimore_B_B_ID4_Es5_0248,4,Es5,Deep Squat,4,0.294678824290,0.108906148293,320
kimore_E_E_ID17_Es4_0045,3,Es4,Pelvis Rotation,4,0.467391436002,0.210926384560,320
kimore_E_E_ID17_Es5_0046,4,Es5,Deep Squat,4,0.453451357787,0.219525278588,320
kimore_N_NE_ID12_Es3_0102,2,Es3,Trunk Rotation,4,0.417706437094,0.230900216472,320
kimore_N_NE_ID12_Es4_0103,3,Es4,Pelvis Rotation,4,0.570560898605,0.268718725337,320
kimore_P_P_ID12_Es5_0287,4,Es5,Deep Squat,4,0.238140110209,0.123264551600,320
kimore_P_P_ID7_Es2_0336,1,Es2,Lateral Trunk Tilt,4,0.218015721980,0.167035463779,320
kimore_P_P_ID7_Es3_0337,2,Es3,Trunk Rotation,4,0.168228068894,0.104698807108,320
kimore_P_P_ID7_Es4_0338,3,Es4,Pelvis Rotation,4,0.450818568811,0.204082518364,320
kimore_P_P_ID7_Es5_0339,4,Es5,Deep Squat,4,0.477968436856,0.235128219644,320
kimore_S_S_ID3_Es4_0368,3,Es4,Pelvis Rotation,4,0.411222646919,0.215124166546,320
kimore_S_S_ID8_Es5_0394,4,Es5,Deep Squat,4,0.497152007241,0.251582811376,320
kimore_N_NE_ID13_Es3_0107,2,Es3,Trunk Rotation,5,0.481849315197,0.217537029223,320
kimore_N_NE_ID13_Es4_0108,3,Es4,Pelvis Rotation,5,0.503510477532,0.188853739534,320
kimore_N_NE_ID27_Es2_0186,1,Es2,Lateral Trunk Tilt,5,0.188036167735,0.223164463189,320
kimore_N_NE_ID27_Es2_0187,1,Es2,Lateral Trunk Tilt,5,0.219193809873,0.206791567356,320
kimore_P_P_ID13_Es5_0292,4,Es5,Deep Squat,5,0.452025496125,0.249558528895,320
kimore_P_P_ID3_Es1_0313,0,Es1,Shoulder Flexion,5,0.046904149318,0.109310539841,320
kimore_S_S_ID9_Es5_0399,4,Es5,Deep Squat,5,0.286112974495,0.135384569665,320


==> anc/assets/methods/ablation_configurations.json <==
{
  "schema": "physioai_supplement_s3_ablation_configurations_v1",
  "shared_ablation_settings": {
    "backbone": "CTR-GCN joint stream",
    "feature_dimension": 256,
    "text_embedding_dimension": 512,
    "epochs": 80,
    "batch_size": 32,
    "optimizer": "common controlled protocol",
    "projection_seed": 42
  },
  "description_controls": {
    "held_constant": "P0 projection and delayed uncertainty-weighted objective",
    "variants": {
      "T0": "class-name-only sentence",
      "T1": "generic observable action description",
      "T2": "biomechanics-only description",
      "T3": "full CKD selected description"
    },
    "exact_sentences": "ablation_text_descriptions.json"
  },
  "projection_controls": {
    "held_constant": "T3 full CKD descriptions and delayed uncertainty-weighted objective",
    "variants": {
      "P0": {
        "mapping": "text 512 -> skeleton 256",
        "type": "fixed column-normalised Gaussian matrix",
        "trainable_parameters": 0
      },
      "P1": {
        "mapping": "text 512 -> skeleton 256",
        "type": "fixed orthogonal matrix from reduced QR decomposition",
        "trainable_parameters": 0
      },
      "P2": {
        "mapping": "text 512 -> skeleton 256",
        "type": "learned bias-free linear layer",
        "trainable_parameters": 131072
      },
      "P3": {
        "mapping": "skeleton 256 -> text 512",
        "type": "learned bias-free linear layer",
        "trainable_parameters": 131072
      },
      "P4": {
        "mapping": "skeleton 256 -> hidden 512 -> text 512",
        "type": "learned two-layer MLP with GELU and biases",
        "trainable_parameters": 394240
      }
    }
  },
  "weighting_and_onset_controls": {
    "held_constant": "T3 descriptions and P0 fixed Gaussian projection",
    "definitions": {
      "L_CE": "cross-entropy classification loss",
      "L_align": "class-matched cosine-alignment loss",
      "U_CE": "exp(-2*s_ce)*L_CE + s_ce",
      "U_align": "exp(-2*s_align)*L_align + s_align",
      "initialisation": "s_ce = s_align = 0"
    },
    "variants": {
      "CE only": {
        "epochs_1_to_5": "L_CE",
        "epochs_6_to_80": "L_CE"
      },
      "Fixed lambda=0.5, epoch 1": {
        "epochs_1_to_5": "L_CE + 0.5*L_align",
        "epochs_6_to_80": "L_CE + 0.5*L_align"
      },
      "Fixed lambda=0.5, epoch 6": {
        "epochs_1_to_5": "L_CE",
        "epochs_6_to_80": "L_CE + 0.5*L_align"
      },
      "UW, epoch 1": {
        "epochs_1_to_5": "U_CE + U_align",
        "epochs_6_to_80": "U_CE + U_align"
      },
      "UW, epoch 6 (PhysioAI)": {
        "epochs_1_to_5": "U_CE; L_align and s_align are excluded",
        "epochs_6_to_80": "U_CE + U_align"
      }
    }
  }
}


==> anc/assets/methods/ablation_text_descriptions.json <==
{
  "schema": "physioai_supplement_s3_frozen_ablation_text_v1",
  "note": "Exact frozen discriminative sentences encoded for the T0-T3 ablations.",
  "variants": {
    "T0": {
      "label": "class name",
      "count": 35,
      "descriptions": [
        {
          "source_key": "active_straight_leg_raise",
          "action_id": "active_straight_leg_raise",
          "display_name": "Active Straight Leg Raise",
          "sentence": "A skeleton sequence of a person performing active straight leg raise."
        },
        {
          "source_key": "calf_raise",
          "action_id": "calf_raise",
          "display_name": "Calf Raise (Heel Rise)",
          "sentence": "A skeleton sequence of a person performing calf raise (heel rise)."
        },
        {
          "source_key": "deep_squat",
          "action_id": "deep_squat",
          "display_name": "Deep Squat",
          "sentence": "A skeleton sequence of a person performing deep squat."
        },
        {
          "source_key": "elbow_flexion_extension",
          "action_id": "elbow_flexion_extension",
          "display_name": "Elbow Flexion and Extension",
          "sentence": "A skeleton sequence of a person performing elbow flexion and extension."
        },
        {
          "source_key": "forward_step_up",
          "action_id": "forward_step_up",
          "display_name": "Forward Step-Up",
          "sentence": "A skeleton sequence of a person performing forward step-up."
        },
        {
          "source_key": "hip_abduction_standing",
          "action_id": "standing_hip_abduction",
          "display_name": "Standing Hip Abduction",
          "sentence": "A skeleton sequence of a person performing standing hip abduction."
        },
        {
          "source_key": "hurdle_step",
          "action_id": "hurdle_step",
          "display_name": "Hurdle Step",
          "sentence": "A skeleton sequence of a person performing hurdle step."
        },
        {
          "source_key": "inline_lunge",
          "action_id": "in_line_lunge",
          "display_name": "In-Line Lunge",
          "sentence": "A skeleton sequence of a person performing in-line lunge."
        },
        {
          "source_key": "knee_extension_open_chain",
          "action_id": "open_chain_knee_extension",
          "display_name": "Open-Chain Knee Extension",
          "sentence": "A skeleton sequence of a person performing open-chain knee extension."
        },
        {
          "source_key": "lateral_step_up",
          "action_id": "lateral_step_up",
          "display_name": "Lateral Step-Up",
          "sentence": "A skeleton sequence of a person performing lateral step-up."
        },
        {
          "source_key": "lateral_trunk_tilt",
          "action_id": "lateral_trunk_tilt",
          "display_name": "Lateral Trunk Tilt",
          "sentence": "A skeleton sequence of a person performing lateral trunk tilt."
        },
        {
          "source_key": "pelvis_rotation",
          "action_id": "pelvis_rotation",
          "display_name": "Pelvis Rotation",
          "sentence": "A skeleton sequence of a person performing pelvis rotation."
        },
        {
          "source_key": "reaching_forward",
          "action_id": "functional_forward_reach",
          "display_name": "Functional Forward Reach",
          "sentence": "A skeleton sequence of a person performing functional forward reach."
        },
        {
          "source_key": "rotary_stability",
          "action_id": "quadruped_rotary_stability",
          "display_name": "Quadruped Rotary Stability",
          "sentence": "A skeleton sequence of a person performing quadruped rotary stability."
        },
        {
          "source_key": "shoulder_abduction",
          "action_id": "standing_shoulder_abduction",
          "display_name": "Standing Shoulder Abduction",
          "sentence": "A skeleton sequence of a person performing standing shoulder abduction."
        },
        {
          "source_key": "shoulder_extension",
          "action_id": "standing_shoulder_extension",
          "display_name": "Standing Shoulder Extension",
          "sentence": "A skeleton sequence of a person performing standing shoulder extension."
        },
        {
          "source_key": "shoulder_flexion",
          "action_id": "standing_shoulder_flexion",
          "display_name": "Standing Shoulder Flexion",
          "sentence": "A skeleton sequence of a person performing standing shoulder flexion."
        },
        {
          "source_key": "shoulder_internal_external_rotation",
          "action_id": "shoulder_internal_external_rotation",
          "display_name": "Shoulder Internal/External Rotation",
          "sentence": "A skeleton sequence of a person performing shoulder internal/external rotation."
        },
        {
          "source_key": "shoulder_mobility",
          "action_id": "shoulder_mobility",
          "display_name": "Shoulder Mobility",
          "sentence": "A skeleton sequence of a person performing shoulder mobility."
        },
        {
          "source_key": "shoulder_scaption",
          "action_id": "shoulder_scaption",
          "display_name": "Standing Shoulder Scaption",
          "sentence": "A skeleton sequence of a person performing standing shoulder scaption."
        },
        {
          "source_key": "side_lunge",
          "action_id": "side_lunge",
          "display_name": "Side Lunge",
          "sentence": "A skeleton sequence of a person performing side lunge."
        },
        {
          "source_key": "single_leg_stance",
          "action_id": "single_leg_stance",
          "display_name": "Single-Leg Stance",
          "sentence": "A skeleton sequence of a person performing single-leg stance."
        },
        {
          "source_key": "sit_reach_forward",
          "action_id": "seated_forward_reach",
          "display_name": "Seated Forward Reach",
          "sentence": "A skeleton sequence of a person performing seated forward reach."
        },
        {
          "source_key": "sit_to_stand",
          "action_id": "sit_to_stand",
          "display_name": "Sit-to-Stand Transfer",
          "sentence": "A skeleton sequence of a person performing sit-to-stand transfer."
        },
        {
          "source_key": "stair_ascent",
          "action_id": "stair_ascent",
          "display_name": "Stair Ascent",
          "sentence": "A skeleton sequence of a person performing stair ascent."
        },
        {
          "source_key": "stair_descent",
          "action_id": "stair_descent",
          "display_name": "Stair Descent",
          "sentence": "A skeleton sequence of a person performing stair descent."
        },
        {
          "source_key": "stand_to_sit",
          "action_id": "stand_to_sit",
          "display_name": "Stand-to-Sit Transfer",
          "sentence": "A skeleton sequence of a person performing stand-to-sit transfer."
        },
        {
          "source_key": "stepping_task",
          "action_id": "reactive_stepping",
          "display_name": "Reactive Stepping",
          "sentence": "A skeleton sequence of a person performing reactive stepping."
        },
        {
          "source_key": "tandem_stance",
          "action_id": "tandem_stance",
          "display_name": "Tandem Stance",
          "sentence": "A skeleton sequence of a person performing tandem stance."
        },
        {
          "source_key": "timed_up_and_go",
          "action_id": "timed_up_and_go",
          "display_name": "Timed Up-and-Go",
          "sentence": "A skeleton sequence of a person performing timed up-and-go."
        },
        {
          "source_key": "trunk_rotation",
          "action_id": "trunk_rotation",
          "display_name": "Trunk Rotation",
          "sentence": "A skeleton sequence of a person performing trunk rotation."
        },
        {
          "source_key": "trunk_stability_pushup",
          "action_id": "trunk_stability_push_up",
          "display_name": "Trunk Stability Push-Up",
          "sentence": "A skeleton sequence of a person performing trunk stability push-up."
        },
        {
          "source_key": "walking_normal",
          "action_id": "normal_overground_walking",
          "display_name": "Normal Overground Walking",
          "sentence": "A skeleton sequence of a person performing normal overground walking."
        },
        {
          "source_key": "weight_shifting_anteroposterior",
          "action_id": "anteroposterior_weight_shifting",
          "display_name": "Anteroposterior Weight Shifting",
          "sentence": "A skeleton sequence of a person performing anteroposterior weight shifting."
        },
        {
          "source_key": "weight_shifting_lateral",
          "action_id": "lateral_weight_shifting",
          "display_name": "Lateral Weight Shifting",
          "sentence": "A skeleton sequence of a person performing lateral weight shifting."
        }
      ]
    },
    "T1": {
      "label": "generic observable",
      "count": 35,
      "descriptions": [
        {
          "source_key": "active_straight_leg_raise",
          "action_id": "active_straight_leg_raise",
          "display_name": "Active Straight Leg Raise",
          "sentence": "The person lies on their back and alternately lifts each leg straight up towards the ceiling."
        },
        {
          "source_key": "calf_raise",
          "action_id": "calf_raise",
          "display_name": "Calf Raise (Heel Rise)",
          "sentence": "The person stands upright and repeatedly lifts their heels off the ground, balancing on the balls of their feet."
        },
        {
          "source_key": "deep_squat",
          "action_id": "deep_squat",
          "display_name": "Deep Squat",
          "sentence": "The person lowers their body by bending their knees and hips, keeping their arms extended overhead."
        },
        {
          "source_key": "elbow_flexion_extension",
          "action_id": "elbow_flexion_extension",
          "display_name": "Elbow Flexion and Extension",
          "sentence": "The person repeatedly bends and straightens both arms at the elbows in a controlled manner."
        },
        {
          "source_key": "forward_step_up",
          "action_id": "forward_step_up",
          "display_name": "Forward Step-Up",
          "sentence": "The person steps onto a raised platform with one foot, brings the other foot up, then steps back down."
        },
        {
          "source_key": "hip_abduction_standing",
          "action_id": "standing_hip_abduction",
          "display_name": "Standing Hip Abduction",
          "sentence": "The person stands upright and lifts one leg to the side, alternating between legs."
        },
        {
          "source_key": "hurdle_step",
          "action_id": "hurdle_step",
          "display_name": "Hurdle Step",
          "sentence": "The person steps over an imaginary hurdle, lifting one leg at a time in a controlled manner."
        },
        {
          "source_key": "inline_lunge",
          "action_id": "in_line_lunge",
          "display_name": "In-Line Lunge",
          "sentence": "The person steps forward with one leg, bending both knees to lower the body before returning to a standing position."
        },
        {
          "source_key": "knee_extension_open_chain",
          "action_id": "open_chain_knee_extension",
          "display_name": "Open-Chain Knee Extension",
          "sentence": "The person sits and extends one leg forward, alternating between legs in a controlled motion."
        },
        {
          "source_key": "lateral_step_up",
          "action_id": "lateral_step_up",
          "display_name": "Lateral Step-Up",
          "sentence": "The person steps sideways onto a raised platform, alternating legs with each step to maintain balance."
        },
        {
          "source_key": "lateral_trunk_tilt",
          "action_id": "lateral_trunk_tilt",
          "display_name": "Lateral Trunk Tilt",
          "sentence": "The person stands upright and bends their trunk to the side, returning to the starting position after each tilt."
        },
        {
          "source_key": "pelvis_rotation",
          "action_id": "pelvis_rotation",
          "display_name": "Pelvis Rotation",
          "sentence": "The person rotates their pelvis from side to side while keeping the upper body generally upright."
        },
        {
          "source_key": "reaching_forward",
          "action_id": "functional_forward_reach",
          "display_name": "Functional Forward Reach",
          "sentence": "The person stands upright and extends both arms forward in a controlled manner, maintaining balance throughout the motion."
        },
        {
          "source_key": "rotary_stability",
          "action_id": "quadruped_rotary_stability",
          "display_name": "Quadruped Rotary Stability",
          "sentence": "The person balances on hands and knees, extending one arm forward while the opposite leg stretches back, maintaining stability."
        },
        {
          "source_key": "shoulder_abduction",
          "action_id": "standing_shoulder_abduction",
          "display_name": "Standing Shoulder Abduction",
          "sentence": "The person stands upright and raises both arms sideways until they are parallel to the ground."
        },
        {
          "source_key": "shoulder_extension",
          "action_id": "standing_shoulder_extension",
          "display_name": "Standing Shoulder Extension",
          "sentence": "Stand upright and extend both arms backward in a controlled motion, keeping them straight and aligned with the body."
        },
        {
          "source_key": "shoulder_flexion",
          "action_id": "standing_shoulder_flexion",
          "display_name": "Standing Shoulder Flexion",
          "sentence": "Raise both arms forward from your sides until they are parallel to the ground while standing upright."
        },
        {
          "source_key": "shoulder_internal_external_rotation",
          "action_id": "shoulder_internal_external_rotation",
          "display_name": "Shoulder Internal/External Rotation",
          "sentence": "The person alternates rotating their shoulder inward and outward while keeping their elbow bent at a right angle."
        },
        {
          "source_key": "shoulder_mobility",
          "action_id": "shoulder_mobility",
          "display_name": "Shoulder Mobility",
          "sentence": "The person raises both arms overhead and then reaches behind their back, touching their hands together."
        },
        {
          "source_key": "shoulder_scaption",
          "action_id": "shoulder_scaption",
          "display_name": "Standing Shoulder Scaption",
          "sentence": "Stand upright and raise both arms forward and upward in a controlled manner, keeping them straight and aligned with the shoulders."
        },
        {
          "source_key": "side_lunge",
          "action_id": "side_lunge",
          "display_name": "Side Lunge",
          "sentence": "The person steps to the side, bending one knee while keeping the other leg straight, then returns to the starting position."
        },
        {
          "source_key": "single_leg_stance",
          "action_id": "single_leg_stance",
          "display_name": "Single-Leg Stance",
          "sentence": "The person stands on one leg, maintaining balance without support, and then switches to the other leg."
        },
        {
          "source_key": "sit_reach_forward",
          "action_id": "seated_forward_reach",
          "display_name": "Seated Forward Reach",
          "sentence": "The person sits and reaches forward with both arms, extending their trunk in a seated position."
        },
        {
          "source_key": "sit_to_stand",
          "action_id": "sit_to_stand",
          "display_name": "Sit-to-Stand Transfer",
          "sentence": "The person moves from a seated position to a standing position using both legs evenly."
        },
        {
          "source_key": "stair_ascent",
          "action_id": "stair_ascent",
          "display_name": "Stair Ascent",
          "sentence": "The person ascends the stairs by lifting one foot after the other in a rhythmic pattern."
        },
        {
          "source_key": "stair_descent",
          "action_id": "stair_descent",
          "display_name": "Stair Descent",
          "sentence": "The person steps down each stair with alternating legs, maintaining balance and control throughout the descent."
        },
        {
          "source_key": "stand_to_sit",
          "action_id": "stand_to_sit",
          "display_name": "Stand-to-Sit Transfer",
          "sentence": "The person transitions from a standing position to sitting down smoothly and steadily."
        },
        {
          "source_key": "stepping_task",
          "action_id": "reactive_stepping",
          "display_name": "Reactive Stepping",
          "sentence": "The person quickly steps forward and backward, shifting weight from one foot to the other in a balanced manner."
        },
        {
          "source_key": "tandem_stance",
          "action_id": "tandem_stance",
          "display_name": "Tandem Stance",
          "sentence": "Stand with one foot directly in front of the other, maintaining balance without moving your arms or legs."
        },
        {
          "source_key": "timed_up_and_go",
          "action_id": "timed_up_and_go",
          "display_name": "Timed Up-and-Go",
          "sentence": "The person stands up from a seated position, walks a short distance, turns around, and returns to sit down."
        },
        {
          "source_key": "trunk_rotation",
          "action_id": "trunk_rotation",
          "display_name": "Trunk Rotation",
          "sentence": "The person stands upright and rotates their upper body from side to side, keeping their feet planted on the ground."
        },
        {
          "source_key": "trunk_stability_pushup",
          "action_id": "trunk_stability_push_up",
          "display_name": "Trunk Stability Push-Up",
          "sentence": "The person performs a push-up while maintaining a straight body line from head to heels, focusing on core stability."
        },
        {
          "source_key": "walking_normal",
          "action_id": "normal_overground_walking",
          "display_name": "Normal Overground Walking",
          "sentence": "The person walks forward with a steady pace, alternating steps between the left and right legs in a rhythmic pattern."
        },
        {
          "source_key": "weight_shifting_anteroposterior",
          "action_id": "anteroposterior_weight_shifting",
          "display_name": "Anteroposterior Weight Shifting",
          "sentence": "The person shifts their weight forward and backward while standing, maintaining balance and stability."
        },
        {
          "source_key": "weight_shifting_lateral",
          "action_id": "lateral_weight_shifting",
          "display_name": "Lateral Weight Shifting",
          "sentence": "The person shifts their weight from one side to the other, maintaining balance and stability throughout the movement."
        }
      ]
    },
    "T2": {
      "label": "biomechanics only",
      "count": 35,
      "descriptions": [
        {
          "source_key": "active_straight_leg_raise",
          "action_id": "active_straight_leg_raise",
          "display_name": "Active Straight Leg Raise",
          "sentence": "The movement involves alternating leg lifts in the sagittal plane, focusing on the lower limb with unilateral open chain dynamics."
        },
        {
          "source_key": "calf_raise",
          "action_id": "calf_raise",
          "display_name": "Calf Raise (Heel Rise)",
          "sentence": "In the sagittal plane, bilateral ankle plantarflexion lifts the heels while the lower limbs remain in closed-chain support."
        },
        {
          "source_key": "deep_squat",
          "action_id": "deep_squat",
          "display_name": "Deep Squat",
          "sentence": "The movement involves bilateral knee and hip flexion in the sagittal plane, primarily engaging the lower limb in a closed chain."
        },
        {
          "source_key": "elbow_flexion_extension",
          "action_id": "elbow_flexion_extension",
          "display_name": "Elbow Flexion and Extension",
          "sentence": "The upper limbs move in the sagittal plane with bilateral elbow flexion and extension, focusing on non-weight-bearing arm movement."
        },
        {
          "source_key": "forward_step_up",
          "action_id": "forward_step_up",
          "display_name": "Forward Step-Up",
          "sentence": "The exercise involves alternating unilateral closed-chain movements in the sagittal plane, primarily engaging the lower limb with hip and knee extension."
        },
        {
          "source_key": "hip_abduction_standing",
          "action_id": "standing_hip_abduction",
          "display_name": "Standing Hip Abduction",
          "sentence": "The exercise involves alternating hip abduction in the frontal plane, focusing on the lower limb with unilateral closed-chain movement."
        },
        {
          "source_key": "hurdle_step",
          "action_id": "hurdle_step",
          "display_name": "Hurdle Step",
          "sentence": "The movement involves alternating unilateral closed-chain stepping in the sagittal plane, primarily engaging the lower limb."
        },
        {
          "source_key": "inline_lunge",
          "action_id": "in_line_lunge",
          "display_name": "In-Line Lunge",
          "sentence": "The movement involves alternating lower limb actions in the sagittal plane, focusing on knee flexion and extension for mobility and stability."
        },
        {
          "source_key": "knee_extension_open_chain",
          "action_id": "open_chain_knee_extension",
          "display_name": "Open-Chain Knee Extension",
          "sentence": "The exercise involves alternating knee extension in the sagittal plane, focusing on the lower limb in a non-weight-bearing position."
        },
        {
          "source_key": "lateral_step_up",
          "action_id": "lateral_step_up",
          "display_name": "Lateral Step-Up",
          "sentence": "The movement involves the lower limb in the frontal plane, focusing on alternating closed-chain strength and balance."
        },
        {
          "source_key": "lateral_trunk_tilt",
          "action_id": "lateral_trunk_tilt",
          "display_name": "Lateral Trunk Tilt",
          "sentence": "The trunk moves in the frontal plane with lateral flexion, primarily involving the trunk region in a bilateral standing position."
        },
        {
          "source_key": "pelvis_rotation",
          "action_id": "pelvis_rotation",
          "display_name": "Pelvis Rotation",
          "sentence": "The core engages in a transverse plane motion, focusing on bilateral pelvic rotation with symmetrical movement."
        },
        {
          "source_key": "reaching_forward",
          "action_id": "functional_forward_reach",
          "display_name": "Functional Forward Reach",
          "sentence": "In the sagittal plane, the upper limbs extend forward symmetrically from a bilateral standing position, emphasizing dynamic balance."
        },
        {
          "source_key": "rotary_stability",
          "action_id": "quadruped_rotary_stability",
          "display_name": "Quadruped Rotary Stability",
          "sentence": "This action involves multi-plane movement focusing on core and limb stability, with alternating coordination in a quadruped closed-chain position."
        },
        {
          "source_key": "shoulder_abduction",
          "action_id": "standing_shoulder_abduction",
          "display_name": "Standing Shoulder Abduction",
          "sentence": "In the frontal plane, the upper limbs perform bilateral symmetric abduction, primarily involving the shoulder joints."
        },
        {
          "source_key": "shoulder_extension",
          "action_id": "standing_shoulder_extension",
          "display_name": "Standing Shoulder Extension",
          "sentence": "The movement involves bilateral shoulder extension in the sagittal plane, focusing on the upper limb with symmetrical arm motion."
        },
        {
          "source_key": "shoulder_flexion",
          "action_id": "standing_shoulder_flexion",
          "display_name": "Standing Shoulder Flexion",
          "sentence": "The movement involves bilateral shoulder flexion in the sagittal plane, primarily engaging the upper limb region."
        },
        {
          "source_key": "shoulder_internal_external_rotation",
          "action_id": "shoulder_internal_external_rotation",
          "display_name": "Shoulder Internal/External Rotation",
          "sentence": "The upper limb performs alternating transverse plane rotations at the shoulder joint, focusing on internal and external movements."
        },
        {
          "source_key": "shoulder_mobility",
          "action_id": "shoulder_mobility",
          "display_name": "Shoulder Mobility",
          "sentence": "The movement involves bilateral upper limb motion in multiple planes, focusing on shoulder joint mobility and coordination."
        },
        {
          "source_key": "shoulder_scaption",
          "action_id": "shoulder_scaption",
          "display_name": "Standing Shoulder Scaption",
          "sentence": "The movement involves bilateral shoulder elevation in the scapular plane, focusing on upper limb strength and range of motion."
        },
        {
          "source_key": "side_lunge",
          "action_id": "side_lunge",
          "display_name": "Side Lunge",
          "sentence": "The side lunge involves dynamic stability in the frontal plane, primarily engaging the lower limb with alternating closed-chain movements."
        },
        {
          "source_key": "single_leg_stance",
          "action_id": "single_leg_stance",
          "display_name": "Single-Leg Stance",
          "sentence": "The lower limb engages in a multi-plane balance task, focusing on unilateral closed-chain stability and alternating leg support."
        },
        {
          "source_key": "sit_reach_forward",
          "action_id": "seated_forward_reach",
          "display_name": "Seated Forward Reach",
          "sentence": "The trunk extends in the sagittal plane while seated, focusing on bilateral symmetric movement of the trunk region."
        },
        {
          "source_key": "sit_to_stand",
          "action_id": "sit_to_stand",
          "display_name": "Sit-to-Stand Transfer",
          "sentence": "The movement involves the lower limb in the sagittal plane, focusing on hip and knee extension in a bilateral closed chain."
        },
        {
          "source_key": "stair_ascent",
          "action_id": "stair_ascent",
          "display_name": "Stair Ascent",
          "sentence": "The lower limb moves primarily in the sagittal plane with alternating closed-chain weight bearing during stair ascent."
        },
        {
          "source_key": "stair_descent",
          "action_id": "stair_descent",
          "display_name": "Stair Descent",
          "sentence": "The lower limb moves primarily in the sagittal plane with eccentric control, focusing on alternating closed-chain weight-bearing."
        },
        {
          "source_key": "stand_to_sit",
          "action_id": "stand_to_sit",
          "display_name": "Stand-to-Sit Transfer",
          "sentence": "The movement involves bilateral lower limb flexion in the sagittal plane, primarily engaging the hip and knee joints."
        },
        {
          "source_key": "stepping_task",
          "action_id": "reactive_stepping",
          "display_name": "Reactive Stepping",
          "sentence": "The lower limbs engage in multi-planar movements, primarily involving alternating closed-chain actions to maintain reactive balance."
        },
        {
          "source_key": "tandem_stance",
          "action_id": "tandem_stance",
          "display_name": "Tandem Stance",
          "sentence": "The whole body maintains balance in a multi-plane stance with bilateral closed-chain weight bearing and tandem foot positioning."
        },
        {
          "source_key": "timed_up_and_go",
          "action_id": "timed_up_and_go",
          "display_name": "Timed Up-and-Go",
          "sentence": "The movement involves multi-plane motion with alternating weight-bearing, primarily engaging the whole body in a composite functional task."
        },
        {
          "source_key": "trunk_rotation",
          "action_id": "trunk_rotation",
          "display_name": "Trunk Rotation",
          "sentence": "The trunk rotates in the transverse plane, primarily involving the thoracic region with bilateral symmetric movement."
        },
        {
          "source_key": "trunk_stability_pushup",
          "action_id": "trunk_stability_push_up",
          "display_name": "Trunk Stability Push-Up",
          "sentence": "The trunk stability push-up involves core trunk stability in the sagittal plane with bilateral closed-chain weight bearing."
        },
        {
          "source_key": "walking_normal",
          "action_id": "normal_overground_walking",
          "display_name": "Normal Overground Walking",
          "sentence": "The lower limb moves primarily in the sagittal plane with alternating closed-chain locomotion, focusing on hip and knee flexion and extension."
        },
        {
          "source_key": "weight_shifting_anteroposterior",
          "action_id": "anteroposterior_weight_shifting",
          "display_name": "Anteroposterior Weight Shifting",
          "sentence": "The movement involves bilateral weight shifting in the sagittal plane, engaging the whole body with dynamic balance control."
        },
        {
          "source_key": "weight_shifting_lateral",
          "action_id": "lateral_weight_shifting",
          "display_name": "Lateral Weight Shifting",
          "sentence": "The movement involves alternating lateral shifts in the frontal plane, engaging the whole body with a focus on dynamic balance."
        }
      ]
    },
    "T3": {
      "label": "full CKD",
      "count": 35,
      "descriptions": [
        {
          "source_key": "active_straight_leg_raise",
          "action_id": "active_straight_leg_raise",
          "display_name": "Active Straight Leg Raise",
          "sentence": "Active straight leg raise action: The tested leg ascends in a sagittal plane hip flexion, ensuring the contralateral leg remains flat and extended."
        },
        {
          "source_key": "calf_raise",
          "action_id": "calf_raise",
          "display_name": "Calf Raise (Heel Rise)",
          "sentence": "Calf raise action: Bilateral ankle plantarflexion occurs in the sagittal plane, causing heels to rise while knees remain straight."
        },
        {
          "source_key": "deep_squat",
          "action_id": "deep_squat",
          "display_name": "Deep Squat",
          "sentence": "Deep squat action: Begin with sagittal plane flexion of hips, knees, and ankles, maintaining arms overhead for balance."
        },
        {
          "source_key": "elbow_flexion_extension",
          "action_id": "elbow_flexion_extension",
          "display_name": "Elbow Flexion and Extension",
          "sentence": "Sagittal elbow flexion action: Elbows flex from full extension to maximum flexion, then extend back symmetrically."
        },
        {
          "source_key": "forward_step_up",
          "action_id": "forward_step_up",
          "display_name": "Forward Step-Up",
          "sentence": "Sagittal elevation action: Lower limb initiates hip and knee flexion, moving upward onto a raised platform."
        },
        {
          "source_key": "hip_abduction_standing",
          "action_id": "standing_hip_abduction",
          "display_name": "Standing Hip Abduction",
          "sentence": "Hip abduction action: The right leg abducts 30-45° in the frontal plane while the left leg remains stable."
        },
        {
          "source_key": "hurdle_step",
          "action_id": "hurdle_step",
          "display_name": "Hurdle Step",
          "sentence": "Hurdle step action: The right leg performs sagittal hip flexion over 90 degrees, extending the knee to navigate the hurdle."
        },
        {
          "source_key": "inline_lunge",
          "action_id": "in_line_lunge",
          "display_name": "In-Line Lunge",
          "sentence": "In-Line Lunge action: Lower limb alternates in sagittal plane with front foot stepping to toe-line and rear knee descending."
        },
        {
          "source_key": "knee_extension_open_chain",
          "action_id": "open_chain_knee_extension",
          "display_name": "Open-Chain Knee Extension",
          "sentence": "Quadriceps strengthening action: The lower limb executes a knee extension in the sagittal axis, moving from 90° flexion to 0° extension."
        },
        {
          "source_key": "lateral_step_up",
          "action_id": "lateral_step_up",
          "display_name": "Lateral Step-Up",
          "sentence": "Lateral step action: Frontal plane lateral lift initiated by hip abduction, ensuring alternating weight transfer."
        },
        {
          "source_key": "lateral_trunk_tilt",
          "action_id": "lateral_trunk_tilt",
          "display_name": "Lateral Trunk Tilt",
          "sentence": "Side-bending trunk action: The trunk laterally flexes in the frontal plane, keeping the arms at the sides, while the pelvis remains stationary."
        },
        {
          "source_key": "pelvis_rotation",
          "action_id": "pelvis_rotation",
          "display_name": "Pelvis Rotation",
          "sentence": "Pelvic-turning action: The pelvis rotates in the transverse plane while the shoulders remain stable, indicating lumbar-pelvic dissociation."
        },
        {
          "source_key": "reaching_forward",
          "action_id": "functional_forward_reach",
          "display_name": "Functional Forward Reach",
          "sentence": "Sagittal arm-reaching action: Both arms extend forward in the sagittal plane, shoulders flexing 0° to 90-120°, while maintaining balance."
        },
        {
          "source_key": "rotary_stability",
          "action_id": "quadruped_rotary_stability",
          "display_name": "Quadruped Rotary Stability",
          "sentence": "Quadruped rotary stability action: Achieve core stability by extending ipsilateral limbs in a diagonal multi-plane motion, keeping the lumbar spine neutral."
        },
        {
          "source_key": "shoulder_abduction",
          "action_id": "standing_shoulder_abduction",
          "display_name": "Standing Shoulder Abduction",
          "sentence": "Frontal arm-raising action: Arms ascend in the coronal plane with elbows locked and no lateral trunk movement."
        },
        {
          "source_key": "shoulder_extension",
          "action_id": "standing_shoulder_extension",
          "display_name": "Standing Shoulder Extension",
          "sentence": "Sagittal shoulder-extension action: Bilateral arms move back in the sagittal plane, elbows remain extended, trunk upright."
        },
        {
          "source_key": "shoulder_flexion",
          "action_id": "standing_shoulder_flexion",
          "display_name": "Standing Shoulder Flexion",
          "sentence": "Sagittal plane arm elevation action: Arms flex from 0° to 180° in the sagittal plane, with the trunk remaining vertical throughout."
        },
        {
          "source_key": "shoulder_internal_external_rotation",
          "action_id": "shoulder_internal_external_rotation",
          "display_name": "Shoulder Internal/External Rotation",
          "sentence": "Transverse-plane shoulder-rotation action: Upper limb movement occurs as the forearm rotates inward and outward, with a fixed elbow position."
        },
        {
          "source_key": "shoulder_mobility",
          "action_id": "shoulder_mobility",
          "display_name": "Shoulder Mobility",
          "sentence": "Complex shoulder mobility action: Left arm elevates overhead, executing shoulder flexion and external rotation; concurrently, the right arm positions behind the back, engaging shoulder extension and internal rotation."
        },
        {
          "source_key": "shoulder_scaption",
          "action_id": "shoulder_scaption",
          "display_name": "Standing Shoulder Scaption",
          "sentence": "Scapular-plane arm-raising action: Movement initiates with the supraspinatus, transitioning to deltoid dominance, as arms rise in the scapular plane."
        },
        {
          "source_key": "side_lunge",
          "action_id": "side_lunge",
          "display_name": "Side Lunge",
          "sentence": "Side lunge action: Lower limb executes deep flexion in frontal plane with lateral step."
        },
        {
          "source_key": "single_leg_stance",
          "action_id": "single_leg_stance",
          "display_name": "Single-Leg Stance",
          "sentence": "Static balance action: Lower limb achieves unilateral support with lifted leg flexed; multi-plane stability maintained."
        },
        {
          "source_key": "sit_reach_forward",
          "action_id": "seated_forward_reach",
          "display_name": "Seated Forward Reach",
          "sentence": "Seated reach action: Arms reach forward maximally, trunk flexes in sagittal plane."
        },
        {
          "source_key": "sit_to_stand",
          "action_id": "sit_to_stand",
          "display_name": "Sit-to-Stand Transfer",
          "sentence": "Sagittal transfer action: Begin with lower limb flexion at 90°, progressing to full extension as the trunk returns to vertical alignment."
        },
        {
          "source_key": "stair_ascent",
          "action_id": "stair_ascent",
          "display_name": "Stair Ascent",
          "sentence": "Upward step action: The arms swing in coordination, aiding balance as the lower limbs elevate the body vertically."
        },
        {
          "source_key": "stair_descent",
          "action_id": "stair_descent",
          "display_name": "Stair Descent",
          "sentence": "Alternating gait action: Lower limbs coordinate in the sagittal plane with eccentric control as the knee flexes during stair descent."
        },
        {
          "source_key": "stand_to_sit",
          "action_id": "stand_to_sit",
          "display_name": "Stand-to-Sit Transfer",
          "sentence": "Sagittal transfer action: Symmetric lower limb descent in the sagittal plane, transitioning to a seated position."
        },
        {
          "source_key": "stepping_task",
          "action_id": "reactive_stepping",
          "display_name": "Reactive Stepping",
          "sentence": "Reactive stepping action: The left leg executes a quick lateral step in the coronal plane, initiating balance recovery."
        },
        {
          "source_key": "tandem_stance",
          "action_id": "tandem_stance",
          "display_name": "Tandem Stance",
          "sentence": "Equilibrium maintenance action: The legs are positioned in a tandem stance with the spine vertical and arms slightly abducted."
        },
        {
          "source_key": "timed_up_and_go",
          "action_id": "timed_up_and_go",
          "display_name": "Timed Up-and-Go",
          "sentence": "Composite functional action: The whole body performs a 180° turn with trunk rotation, distinguishing it from continuous sagittal walking."
        },
        {
          "source_key": "trunk_rotation",
          "action_id": "trunk_rotation",
          "display_name": "Trunk Rotation",
          "sentence": "Pelvic-turning action: Engage thoracic rotation with shoulders moving in the transverse plane, while hips remain minimal in movement."
        },
        {
          "source_key": "trunk_stability_pushup",
          "action_id": "trunk_stability_push_up",
          "display_name": "Trunk Stability Push-Up",
          "sentence": "Rigid-plank trunk action: Execute a push-up by extending elbows to 0 degrees, ensuring the core maintains stability in the sagittal plane."
        },
        {
          "source_key": "walking_normal",
          "action_id": "normal_overground_walking",
          "display_name": "Normal Overground Walking",
          "sentence": "Alternating gait action: Lower limb movement occurs in the sagittal plane with cyclic gait phases and no flight phase."
        },
        {
          "source_key": "weight_shifting_anteroposterior",
          "action_id": "anteroposterior_weight_shifting",
          "display_name": "Anteroposterior Weight Shifting",
          "sentence": "Anteroposterior weight-shift action: The whole body shifts forward and backward in the sagittal plane while maintaining bilateral closed-chain weight bearing."
        },
        {
          "source_key": "weight_shifting_lateral",
          "action_id": "lateral_weight_shifting",
          "display_name": "Lateral Weight Shifting",
          "sentence": "Rhythmic weight transfer action: The whole body moves in the frontal plane, alternating weight from one leg to the other while feet stay planted."
        }
      ]
    }
  }
}


==> anc/assets/methods/common_protocol.json <==
{
  "schema": "physioai_supplement_s3_common_protocol_v1",
  "scope": "All methods in the final main comparison table",
  "input": "joint coordinates only",
  "initialisation": "trained from scratch without pretrained action-recognition checkpoints",
  "shared_settings": {
    "epochs": 80,
    "batch_size": 32,
    "loss_for_plain_backbones": "cross_entropy",
    "optimizer": "Nesterov SGD",
    "momentum": 0.9,
    "nesterov": true,
    "base_learning_rate": 0.1,
    "warmup_epochs": 5,
    "learning_rate_multipliers": {
      "epochs_1_to_5": "linear warm-up to base learning rate",
      "epoch_35": 0.1,
      "epoch_55": 0.1,
      "epoch_75": 0.1
    },
    "weight_decay": 0.0005,
    "training_rotation_radians": [
      -0.3,
      0.3
    ],
    "training_crop_proportion": [
      0.5,
      1.0
    ],
    "evaluation_crop_proportion": 0.95,
    "seed": 1,
    "workers": 4,
    "train_drop_last": true,
    "evaluation_drop_last": false,
    "folds": "fixed five-fold subject-disjoint partitions",
    "checkpoint_rule": "earliest epoch attaining the highest held-out Overall accuracy",
    "checkpoint_candidates": [
      1,
      80
    ],
    "hard67_used_for_checkpoint_selection": false
  },
  "exceptions": {
    "PA-ResGCN": {
      "weight_decay": 0.0002
    },
    "ProtoGCN": {
      "base_learning_rate": 0.05,
      "learning_rate_schedule": "cosine annealing to zero by iteration",
      "rotation_theta_radians": 0.2,
      "temporal_protocol": "100-frame clips; one validation clip and ten test clips",
      "software_environment": "separate legacy environment"
    },
    "GAP": {
      "training_objective": "cross-entropy plus 0.8 times the GAP language loss"
    },
    "PhysioAI": {
      "training_objective": "uncertainty-weighted classification and semantic alignment with delayed alignment onset"
    }
  }
}


==> anc/assets/methods/gap_kimore.json <==
{
  "schema": "physioai_gap_assets_v1",
  "dataset": "kimore",
  "generation": {
    "provider": "openai",
    "model": "gpt-4o-2024-08-06",
    "temperature": 0.0,
    "created_at_utc": "2026-08-24T01:53:44.030587+00:00",
    "prompt_source": "GAP appendix and official Text_Prompt.py",
    "uses_physioai_ckd": false
  },
  "actions": [
    {
      "label": 0,
      "code": "Es1",
      "official_name": "Lifting of the arms",
      "synonyms": [
        "Arm raising",
        "Arm elevation",
        "Arm hoisting",
        "Arm lifting",
        "Arm raising up",
        "Arm ascent",
        "Arm uplift",
        "Arm heave",
        "Arm boost",
        "Arm hoist"
      ],
      "body_parts": {
        "head": "slightly tilts back",
        "hand": "moves upward",
        "arm": "rises upward",
        "hip": "remains stable",
        "leg": "remains stable",
        "foot": "remains planted"
      }
    },
    {
      "label": 1,
      "code": "Es2",
      "official_name": "Lateral tilt of the trunk with the arms in extension",
      "synonyms": [
        "Side bend with arms out",
        "Trunk lean with arms extended",
        "Side tilt with arms spread",
        "Lateral bend with arms open",
        "Trunk angle with arms wide",
        "Sideward tilt with arms stretched",
        "Lateral flex with arms outstretched",
        "Side lean with arms apart",
        "Trunk sway with arms extended",
        "Side angle with arms in line"
      ],
      "body_parts": {
        "head": "tilts sideways",
        "hand": "extends outward",
        "arm": "stretches to the side",
        "hip": "shifts laterally",
        "leg": "remains straight",
        "foot": "stays planted"
      }
    },
    {
      "label": 2,
      "code": "Es3",
      "official_name": "Trunk rotation",
      "synonyms": [
        "torso twist",
        "waist turn",
        "core spin",
        "midsection swivel",
        "body pivot",
        "spine twist",
        "abdomen turn",
        "back rotation",
        "upper body twist",
        "trunk swivel"
      ],
      "body_parts": {
        "head": "slight turn",
        "hand": "minimal movement",
        "arm": "gentle swing",
        "hip": "smooth pivot",
        "leg": "steady stance",
        "foot": "firm placement"
      }
    },
    {
      "label": 3,
      "code": "Es4",
      "official_name": "Pelvis rotations on the transverse plane",
      "synonyms": [
        "Hip swivels",
        "Waist twists",
        "Core spins",
        "Torso turns",
        "Midsection circles",
        "Belly rotations",
        "Trunk spins",
        "Waist circles",
        "Core rotations",
        "Hip turns"
      ],
      "body_parts": {
        "head": "slight nodding",
        "hand": "gentle sway",
        "arm": "subtle swing",
        "hip": "circular motion",
        "leg": "minimal shift",
        "foot": "small pivot"
      }
    },
    {
      "label": 4,
      "code": "Es5",
      "official_name": "Squatting",
      "synonyms": [
        "crouching",
        "bending",
        "kneeling",
        "stooping",
        "ducking",
        "hunkering",
        "sitting",
        "perching",
        "lowering",
        "dipping"
      ],
      "body_parts": {
        "head": "slightly forward",
        "hand": "resting on knees",
        "arm": "bent at elbow",
        "hip": "lowered",
        "leg": "bent at knee",
        "foot": "flat on ground"
      }
    }
  ]
}


==> anc/assets/methods/gap_uiprmd.json <==
{
  "schema": "physioai_gap_assets_v1",
  "dataset": "uiprmd",
  "generation": {
    "provider": "openai",
    "model": "gpt-4o-2024-08-06",
    "temperature": 0.0,
    "created_at_utc": "2026-08-24T01:53:58.082859+00:00",
    "prompt_source": "GAP appendix and official Text_Prompt.py",
    "uses_physioai_ckd": false
  },
  "actions": [
    {
      "label": 0,
      "code": "m01",
      "official_name": "Deep squat",
      "synonyms": [
        "full squat",
        "deep knee bend",
        "low squat",
        "complete squat",
        "maximal squat",
        "bottom squat",
        "deep crouch",
        "full bend",
        "deep dip",
        "low crouch"
      ],
      "body_parts": {
        "head": "remains upright",
        "hand": "hangs naturally",
        "arm": "rests at sides",
        "hip": "lowers downward",
        "leg": "bends deeply",
        "foot": "stays flat"
      }
    },
    {
      "label": 1,
      "code": "m02",
      "official_name": "Hurdle step",
      "synonyms": [
        "Barrier leap",
        "Obstacle jump",
        "Fence vault",
        "Gate hop",
        "Block skip",
        "Wall bound",
        "Bar jump",
        "Rail step",
        "Hurdle leap",
        "Barrier hop"
      ],
      "body_parts": {
        "head": "remains steady",
        "hand": "swings slightly",
        "arm": "moves forward",
        "hip": "shifts upward",
        "leg": "lifts over",
        "foot": "lands softly"
      }
    },
    {
      "label": 2,
      "code": "m03",
      "official_name": "Inline lunge",
      "synonyms": [
        "forward thrust",
        "straight lunge",
        "direct step",
        "linear advance",
        "frontal push",
        "straightforward lunge",
        "direct stride",
        "linear lunge",
        "forward step",
        "straight push"
      ],
      "body_parts": {
        "head": "faces forward",
        "hand": "extends forward",
        "arm": "reaches forward",
        "hip": "shifts forward",
        "leg": "bends forward",
        "foot": "steps forward"
      }
    },
    {
      "label": 3,
      "code": "m04",
      "official_name": "Side lunge",
      "synonyms": [
        "lateral lunge",
        "side step lunge",
        "side squat",
        "lateral squat",
        "sideward lunge",
        "sideward step",
        "side stretch lunge",
        "lateral step",
        "side reach lunge",
        "sideward squat"
      ],
      "body_parts": {
        "head": "faces forward",
        "hand": "rests on hip",
        "arm": "extends outward",
        "hip": "shifts sideways",
        "leg": "bends outward",
        "foot": "points outward"
      }
    },
    {
      "label": 4,
      "code": "m05",
      "official_name": "Sit to stand",
      "synonyms": [
        "Rise up",
        "Stand up",
        "Get up",
        "Lift off",
        "Ascend",
        "Elevate",
        "Straighten up",
        "Push up",
        "Spring up",
        "Move up"
      ],
      "body_parts": {
        "head": "raises",
        "hand": "pushes",
        "arm": "extends",
        "hip": "straightens",
        "leg": "straightens",
        "foot": "presses"
      }
    },
    {
      "label": 5,
      "code": "m06",
      "official_name": "Standing active straight leg raise",
      "synonyms": [
        "Upright leg lift",
        "Vertical leg raise",
        "Standing leg extension",
        "Active leg lift",
        "Straight leg elevation",
        "Leg raise in standing",
        "Standing leg lift",
        "Leg raise upright",
        "Standing leg stretch",
        "Straight leg lift"
      ],
      "body_parts": {
        "head": "remains steady",
        "hand": "hangs naturally",
        "arm": "rests at side",
        "hip": "stays level",
        "leg": "lifts forward",
        "foot": "points upward"
      }
    },
    {
      "label": 6,
      "code": "m07",
      "official_name": "Standing shoulder abduction",
      "synonyms": [
        "Lateral arm raise",
        "Side arm lift",
        "Arm side elevation",
        "Shoulder side lift",
        "Arm lateral extension",
        "Side shoulder raise",
        "Lateral shoulder lift",
        "Arm side raise",
        "Shoulder lateral raise",
        "Side arm elevation"
      ],
      "body_parts": {
        "head": "remains still",
        "hand": "moves outward",
        "arm": "moves sideways",
        "hip": "remains still",
        "leg": "remains still",
        "foot": "remains still"
      }
    },
    {
      "label": 7,
      "code": "m08",
      "official_name": "Standing shoulder extension",
      "synonyms": [
        "Upright shoulder reach",
        "Vertical arm lift",
        "Standing arm raise",
        "Erect shoulder lift",
        "Standing arm extension",
        "Upright shoulder stretch",
        "Vertical shoulder raise",
        "Standing shoulder lift",
        "Erect arm extension",
        "Upright arm stretch"
      ],
      "body_parts": {
        "head": "remains still",
        "hand": "moves backward",
        "arm": "extends backward",
        "hip": "remains still",
        "leg": "remains still",
        "foot": "remains still"
      }
    },
    {
      "label": 8,
      "code": "m09",
      "official_name": "Standing shoulder internal-external rotation",
      "synonyms": [
        "Shoulder twist",
        "Arm rotation",
        "Shoulder swivel",
        "Arm pivot",
        "Shoulder turn",
        "Arm spin",
        "Shoulder roll",
        "Arm circle",
        "Shoulder loop",
        "Arm whirl"
      ],
      "body_parts": {
        "head": "remains still",
        "hand": "moves in a small arc",
        "arm": "rotates at the shoulder",
        "hip": "remains still",
        "leg": "remains still",
        "foot": "remains still"
      }
    },
    {
      "label": 9,
      "code": "m10",
      "official_name": "Standing shoulder scaption",
      "synonyms": [
        "Shoulder lift",
        "Arm raise",
        "Lateral raise",
        "Scapular elevation",
        "Shoulder abduction",
        "Arm elevation",
        "Side arm lift",
        "Shoulder extension",
        "Arm scaption",
        "Shoulder raise"
      ],
      "body_parts": {
        "head": "remains still",
        "hand": "moves upward",
        "arm": "raises to side",
        "hip": "remains stable",
        "leg": "stands firm",
        "foot": "stays planted"
      }
    }
  ]
}


==> anc/assets/methods/method_recipes.json <==
{
  "schema": "physioai_supplement_s3_method_recipes_v1",
  "methods": [
    {
      "method": "ST-GCN",
      "input": "joint stream",
      "temporal_length": 300,
      "architecture": "spatial-temporal graph convolutional network",
      "optimizer_recipe": "common",
      "checkpoint": {
        "evaluated_every_epoch": true,
        "selection_metric": "held-out Overall accuracy",
        "tie_break": "earliest epoch",
        "hard67_used_for_selection": false
      }
    },
    {
      "method": "AAGCN",
      "input": "joint stream",
      "temporal_length": 64,
      "architecture": {
        "in_channels": 3,
        "persons": 2,
        "joints": 25,
        "dropout": 0.0,
        "adaptive_graph": true,
        "attention": true
      },
      "parameter_schedule": "learnable adjacency parameters with suffix .A frozen in epochs 1-6 and trainable from epoch 7",
      "optimizer_recipe": "common",
      "checkpoint": {
        "evaluated_every_epoch": true,
        "selection_metric": "held-out Overall accuracy",
        "tie_break": "earliest epoch",
        "hard67_used_for_selection": false
      }
    },
    {
      "method": "MS-G3D",
      "input": "joint stream",
      "temporal_length": 50,
      "architecture": {
        "gcn_scales": 13,
        "g3d_scales": 6
      },
      "optimizer_recipe": "common",
      "checkpoint": {
        "evaluated_every_epoch": true,
        "selection_metric": "held-out Overall accuracy",
        "tie_break": "earliest epoch",
        "hard67_used_for_selection": false
      }
    },
    {
      "method": "PA-ResGCN",
      "input": "joint stream",
      "temporal_length": 64,
      "architecture": "pa-resgcn-b19-r4",
      "optimizer_recipe": "common except weight decay 0.0002",
      "checkpoint": {
        "evaluated_every_epoch": true,
        "selection_metric": "held-out Overall accuracy",
        "tie_break": "earliest epoch",
        "hard67_used_for_selection": false
      }
    },
    {
      "method": "CTR-GCN",
      "input": "joint stream",
      "temporal_length": 64,
      "pre_classifier_feature_dimension": 256,
      "optimizer_recipe": "common",
      "checkpoint": {
        "evaluated_every_epoch": true,
        "selection_metric": "held-out Overall accuracy",
        "tie_break": "earliest epoch",
        "hard67_used_for_selection": false
      }
    },
    {
      "method": "BlockGCN",
      "input": "joint stream",
      "temporal_length": 64,
      "architecture": {
        "in_channels": 3,
        "persons": 2,
        "joints": 25,
        "graph": "25-joint spatial graph",
        "adaptive": true,
        "alpha": false,
        "dropout": 0.0
      },
      "input_handling": {
        "topology_branch": "raw joint coordinates",
        "graph_convolution_branch": "coordinates centred on one-based joint 21 while preserving joint 21's original trajectory"
      },
      "reported_run_dependencies": {
        "torch-topological": "0.1.7",
        "einops": "0.6.1"
      },
      "optimizer_recipe": "common",
      "checkpoint": {
        "evaluated_every_epoch": true,
        "selection_metric": "held-out Overall accuracy",
        "tie_break": "earliest epoch",
        "hard67_used_for_selection": false
      }
    },
    {
      "method": "SkateFormer",
      "input": "joint stream plus sampling-derived temporal indices",
      "temporal_length": 64,
      "joint_transformation": {
        "raw_joints": 25,
        "model_joints": 24,
        "removed_one_based_joint": 21,
        "zero_based_reordering": [
          6,
          7,
          21,
          22,
          10,
          11,
          23,
          24,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          4,
          8,
          5,
          9,
          1,
          2,
          0,
          3
        ]
      },
      "architecture": {
        "depths": [
          2,
          2,
          2,
          2
        ],
        "channels": [
          96,
          192,
          192,
          192
        ],
        "embedding_dimension": 96,
        "persons": 2,
        "joints": 24,
        "kernel_size": 7,
        "heads": 32,
        "attention_dropout": 0.5,
        "head_dropout": 0.0,
        "drop_path": 0.2,
        "partition_sizes": [
          [
            8,
            8
          ],
          [
            8,
            12
          ],
          [
            8,
            8
          ],
          [
            8,
            12
          ]
        ],
        "mlp_ratio": 4.0,
        "relative_position": true,
        "temporal_index_encoding": true,
        "global_pool": "average"
      },
      "optimizer_recipe": "common controlled protocol rather than the native training recipe",
      "checkpoint": {
        "evaluated_every_epoch": true,
        "selection_metric": "held-out Overall accuracy",
        "tie_break": "earliest epoch",
        "hard67_used_for_selection": false
      }
    },
    {
      "method": "ProtoGCN",
      "input": "joint stream",
      "temporal_protocol": {
        "train_clip_length": 100,
        "validation_clip_length": 100,
        "validation_clips": 1,
        "test_clip_length": 100,
        "test_clips": 10
      },
      "preprocessing": {
        "pre_normalize_3d_align_spine": false,
        "training_random_rotation_theta": 0.2,
        "skeleton_feature": "joint"
      },
      "architecture": {
        "graph_layout": "NTU RGB+D",
        "graph_mode": "random",
        "graph_filters": 8,
        "graph_initial_offset": 0.04,
        "graph_initial_standard_deviation": 0.02,
        "prototypes": 400,
        "classifier_input_dimension": 384,
        "classifier_weight": 0.2
      },
      "optimizer_recipe": {
        "optimizer": "Nesterov SGD",
        "batch_size": 32,
        "base_learning_rate": 0.05,
        "momentum": 0.9,
        "weight_decay": 0.0005,
        "schedule": "cosine annealing to zero by iteration",
        "epochs": 80
      },
      "software_environment": {
        "Python": "3.7.11",
        "PyTorch": "1.11.0",
        "CUDA": "11.3",
        "cuDNN": "8.2"
      },
      "checkpoint": {
        "evaluated_every_epoch": true,
        "selection_metric": "held-out Overall accuracy",
        "tie_break": "earliest epoch",
        "hard67_used_for_selection": false
      }
    },
    {
      "method": "GAP",
      "input": "joint stream",
      "temporal_length": 64,
      "skeleton_backbone": "GAP four-part CTR-GCN",
      "text_assets": {
        "uses_physioai_ckd": false,
        "generation_model": "gpt-4o-2024-08-06",
        "generation_temperature": 0.0,
        "per_action_synonyms": 10,
        "atomic_body_parts": [
          "head",
          "hand",
          "arm",
          "hip",
          "leg",
          "foot"
        ],
        "prompt_groups": [
          "global action",
          "global action plus head",
          "global action plus hand and arm",
          "global action plus hip",
          "global action plus leg and foot"
        ],
        "frozen_asset_files": [
          "gap_kimore.json",
          "gap_uiprmd.json"
        ]
      },
      "text_encoder": {
        "architecture": "CLIP ViT-B/32",
        "trainable_during_training": true,
        "parameter_dtype": "float32",
        "learning_rate_ratio_to_skeleton_optimizer": 1.0
      },
      "objective": "L_CE + 0.8 * L_language",
      "graph_hop_k": 8,
      "optimizer_recipe": "common",
      "inference": "skeleton backbone and classifier only",
      "checkpoint": {
        "evaluated_every_epoch": true,
        "selection_metric": "held-out Overall accuracy",
        "tie_break": "earliest epoch",
        "hard67_used_for_selection": false
      }
    },
    {
      "method": "PhysioAI",
      "input": "joint stream",
      "temporal_length": 64,
      "skeleton_backbone": "CTR-GCN",
      "pre_classifier_feature_dimension": 256,
      "semantic_anchors": {
        "source_embedding_dimension": 512,
        "target_dimension": 256,
        "projection": "fixed column-normalised Gaussian matrix",
        "projection_seed": 42,
        "projection_trainable_parameters": 0,
        "anchors_trainable": false
      },
      "alignment": {
        "loss": "class-matched cosine distance",
        "weighting": "two learned log-scale uncertainty parameters initialised to zero",
        "epochs_1_to_5": "classification uncertainty branch only; no alignment loss or alignment log-scale term",
        "epochs_6_to_80": "classification and alignment uncertainty branches"
      },
      "optimizer_recipe": "common",
      "inference": "CTR-GCN skeleton encoder and linear classifier only",
      "checkpoint": {
        "evaluated_every_epoch": true,
        "selection_metric": "held-out Overall accuracy",
        "tie_break": "earliest epoch",
        "hard67_used_for_selection": false
      }
    }
  ]
}


==> anc/assets/protocol/checkpoint_selection.txt <==
Checkpoint-selection protocol
=============================
Each method is evaluated after every training epoch on the held-out subject fold. Among epochs 1--80, the earliest epoch attaining the highest held-out Overall accuracy is retained. The strict improvement comparison implements the earliest-epoch tie break. Hard-67 labels, membership, and accuracy do not enter checkpoint selection; each Hard-67 sample is evaluated with the Overall-selected checkpoint for its subject's held-out fold. This is a held-out-fold test-best convention, not a test-once protocol.


==> anc/assets/protocol/dataset_protocol.json <==
{
  "input_archive_layout": [
    "N",
    300,
    150
  ],
  "model_layout_after_reshape": [
    "N",
    3,
    "T_model",
    25,
    2
  ],
  "flat_feature_order": [
    "person",
    "joint",
    "coordinate"
  ],
  "coordinates": [
    "x",
    "y",
    "z"
  ],
  "datasets": {
    "kimore": {
      "n_samples": 400,
      "n_subjects": 78,
      "npz_shape": [
        400,
        300,
        150
      ],
      "labels": [
        0,
        1,
        2,
        3,
        4
      ],
      "class_names": [
        "shoulder_flexion",
        "lateral_trunk_tilt",
        "trunk_rotation",
        "pelvis_rotation",
        "deep_squat"
      ],
      "test_samples_by_fold": {
        "1": 91,
        "2": 87,
        "3": 75,
        "4": 72,
        "5": 75
      },
      "second_person_slot": "zero-padded"
    },
    "uiprmd": {
      "n_samples": 1326,
      "n_subjects": 10,
      "npz_shape": [
        1326,
        300,
        150
      ],
      "labels": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9
      ],
      "class_names": [
        "deep_squat",
        "hurdle_step",
        "inline_lunge",
        "side_lunge",
        "sit_to_stand",
        "active_straight_leg_raise",
        "shoulder_abduction",
        "shoulder_extension",
        "shoulder_internal_external_rotation",
        "shoulder_scaption"
      ],
      "test_samples_by_fold": {
        "1": 284,
        "2": 324,
        "3": 324,
        "4": 206,
        "5": 188
      },
      "fold_5_absent_true_labels": [
        9
      ]
    }
  }
}


==> anc/assets/protocol/kimore_5fold.json <==
{
  "dataset": "KiMoRe",
  "protocol": "subject-disjoint five-fold evaluation",
  "n_samples": 400,
  "n_subjects": 78,
  "held_out_subjects_by_fold": {
    "1": [
      "B_B_ID1",
      "B_B_ID6",
      "E_E_ID1",
      "E_E_ID14",
      "E_E_ID3",
      "E_E_ID8",
      "N_NE_ID1",
      "N_NE_ID14",
      "N_NE_ID19",
      "N_NE_ID23",
      "N_NE_ID3",
      "N_NE_ID8",
      "P_P_ID1",
      "P_P_ID14",
      "P_P_ID4",
      "P_P_ID9",
      "S_S_ID1",
      "S_S_ID5"
    ],
    "2": [
      "B_B_ID2",
      "B_B_ID7",
      "E_E_ID10",
      "E_E_ID15",
      "E_E_ID4",
      "E_E_ID9",
      "N_NE_ID10",
      "N_NE_ID15",
      "N_NE_ID2",
      "N_NE_ID24",
      "N_NE_ID4",
      "N_NE_ID9",
      "P_P_ID10",
      "P_P_ID15",
      "P_P_ID5",
      "S_S_ID10",
      "S_S_ID6"
    ],
    "3": [
      "B_B_ID3",
      "B_B_ID8",
      "E_E_ID11",
      "E_E_ID16",
      "E_E_ID5",
      "N_NE_ID11",
      "N_NE_ID16",
      "N_NE_ID20",
      "N_NE_ID25",
      "N_NE_ID5",
      "P_P_ID11",
      "P_P_ID16",
      "P_P_ID6",
      "S_S_ID2",
      "S_S_ID7"
    ],
    "4": [
      "B_B_ID4",
      "E_E_ID12",
      "E_E_ID17",
      "E_E_ID6",
      "N_NE_ID12",
      "N_NE_ID17",
      "N_NE_ID21",
      "N_NE_ID26",
      "N_NE_ID6",
      "P_P_ID12",
      "P_P_ID2",
      "P_P_ID7",
      "S_S_ID3",
      "S_S_ID8"
    ],
    "5": [
      "B_B_ID5",
      "E_E_ID13",
      "E_E_ID2",
      "E_E_ID7",
      "N_NE_ID13",
      "N_NE_ID18",
      "N_NE_ID22",
      "N_NE_ID27",
      "N_NE_ID7",
      "P_P_ID13",
      "P_P_ID3",
      "P_P_ID8",
      "S_S_ID4",
      "S_S_ID9"
    ]
  },
  "test_samples_by_fold": {
    "1": 91,
    "2": 87,
    "3": 75,
    "4": 72,
    "5": 75
  }
}


==> anc/assets/protocol/metric_definitions.txt <==
Metric definitions
==================
Overall accuracy = number of correct predictions / number of held-out samples.
Class precision = TP / (TP + FP), with precision set to zero when TP + FP = 0.
Class recall = TP / (TP + FN).
Class F1 = 2 * precision * recall / (precision + recall), set to zero when the denominator is zero.
Macro-F1 = unweighted mean of class F1 over true classes represented in that held-out fold.
Balanced accuracy = unweighted mean of class recall over true classes represented in that held-out fold. UI-PRMD fold 5 contains no true label-9 sample, so its fold-level macro metrics average the nine represented classes.
Each metric is computed separately in the five folds. The paper reports the unweighted fold mean and sample standard deviation (denominator 4).
Pooled out-of-fold analysis concatenates the five mutually exclusive held-out prediction sets, so every sequence contributes exactly once.
Bold/underline table formatting denotes observed ranking only and does not claim statistical significance.


==> anc/assets/protocol/ntu25_joint_order.json <==
{
  "schema": "physioai_ntu25_joint_order_v1",
  "coordinate_channels": [
    "x",
    "y",
    "z"
  ],
  "number_of_people": 2,
  "number_of_joints": 25,
  "joints": [
    {
      "index": 0,
      "name": "base of the spine"
    },
    {
      "index": 1,
      "name": "middle of the spine"
    },
    {
      "index": 2,
      "name": "neck"
    },
    {
      "index": 3,
      "name": "head"
    },
    {
      "index": 4,
      "name": "left shoulder"
    },
    {
      "index": 5,
      "name": "left elbow"
    },
    {
      "index": 6,
      "name": "left wrist"
    },
    {
      "index": 7,
      "name": "left hand"
    },
    {
      "index": 8,
      "name": "right shoulder"
    },
    {
      "index": 9,
      "name": "right elbow"
    },
    {
      "index": 10,
      "name": "right wrist"
    },
    {
      "index": 11,
      "name": "right hand"
    },
    {
      "index": 12,
      "name": "left hip"
    },
    {
      "index": 13,
      "name": "left knee"
    },
    {
      "index": 14,
      "name": "left ankle"
    },
    {
      "index": 15,
      "name": "left foot"
    },
    {
      "index": 16,
      "name": "right hip"
    },
    {
      "index": 17,
      "name": "right knee"
    },
    {
      "index": 18,
      "name": "right ankle"
    },
    {
      "index": 19,
      "name": "right foot"
    },
    {
      "index": 20,
      "name": "spine"
    },
    {
      "index": 21,
      "name": "tip of the left hand"
    },
    {
      "index": 22,
      "name": "left thumb"
    },
    {
      "index": 23,
      "name": "tip of the right hand"
    },
    {
      "index": 24,
      "name": "right thumb"
    }
  ]
}


==> anc/assets/protocol/preprocessing_and_loader.json <==
{
  "archive_preparation": {
    "temporal_length": 300,
    "temporal_resampling": "linear interpolation to 300 frames",
    "flat_layout": "T x (2 people x 25 joints x 3 coordinates)",
    "spatial_normalisation_added_by_feeder": false
  },
  "common_loader": {
    "output_layout": "C x T_model x V x M",
    "channels": 3,
    "joints": 25,
    "people": 2,
    "training_random_rotation": {
      "enabled": true,
      "axes": [
        "x",
        "y",
        "z"
      ],
      "angle_range_radians_per_axis": [
        -0.3,
        0.3
      ]
    },
    "evaluation_random_rotation": false,
    "num_workers": 4,
    "train_drop_last": true,
    "evaluation_drop_last": false
  },
  "temporal_sampling": {
    "stgcn_style": {
      "training": "auto-pad if needed, then random temporal choice",
      "evaluation": "take the leading T_model frames and zero-pad if needed"
    },
    "crop_resize_style": {
      "training_p_interval": [
        0.5,
        1.0
      ],
      "training_minimum_crop_frames": 64,
      "evaluation_p_interval": [
        0.95
      ],
      "evaluation_crop": "centred 95% of valid frames",
      "resize": "linear interpolation to backbone-specific T_model"
    },
    "backbone_specific_T_model": "reported in Supplementary Section S3"
  }
}


==> anc/assets/protocol/reproducibility_settings.json <==
{
  "training_seed": {
    "python": 1,
    "numpy": 1,
    "pytorch": 1,
    "cuda_all_devices": 1
  },
  "semantic_projection_seed": 42,
  "cudnn_deterministic": true,
  "cudnn_benchmark": false,
  "common_training": {
    "epochs": 80,
    "batch_size": 32,
    "optimizer": "SGD",
    "momentum": 0.9,
    "nesterov": true,
    "weight_decay_default": 0.0005,
    "base_learning_rate": 0.1,
    "linear_warmup_epochs": 5,
    "learning_rate_drop_epochs": [
      35,
      55,
      75
    ],
    "learning_rate_drop_factor": 0.1,
    "loss": "cross-entropy"
  },
  "main_environment": {
    "python": "3.10.19",
    "pytorch": "2.5.1",
    "cuda": "12.1",
    "cudnn": "9.1",
    "gpu": "single NVIDIA GeForce RTX 3090 (24 GB)"
  },
  "protogcn_environment": {
    "python": "3.7.11",
    "pytorch": "1.11.0",
    "cuda": "11.3",
    "cudnn": "8.2",
    "gpu": "single NVIDIA GeForce RTX 3090 (24 GB)"
  },
  "reported_dispersion": "sample standard deviation across five folds from one fixed training seed"
}


==> anc/assets/protocol/uiprmd_5fold.json <==
{
  "dataset": "UI-PRMD",
  "protocol": "subject-disjoint five-fold evaluation",
  "n_samples": 1326,
  "n_subjects": 10,
  "held_out_subjects_by_fold": {
    "1": [
      "S01",
      "S02"
    ],
    "2": [
      "S03",
      "S04"
    ],
    "3": [
      "S05",
      "S06"
    ],
    "4": [
      "S07",
      "S08"
    ],
    "5": [
      "S09",
      "S10"
    ]
  },
  "test_samples_by_fold": {
    "1": 284,
    "2": 324,
    "3": 324,
    "4": 206,
    "5": 188
  }
}


==> anc/assets/results/hard67_foldwise.csv <==
method,fold,hard_total,hard_correct,hard_accuracy_pct
ST-GCN,1,16,13,81.250000
ST-GCN,2,13,12,92.307692
ST-GCN,3,16,12,75.000000
ST-GCN,4,15,11,73.333333
ST-GCN,5,7,4,57.142857
AAGCN (joint),1,16,10,62.500000
AAGCN (joint),2,13,6,46.153846
AAGCN (joint),3,16,12,75.000000
AAGCN (joint),4,15,7,46.666667
AAGCN (joint),5,7,1,14.285714
MS-G3D,1,16,15,93.750000
MS-G3D,2,13,13,100.000000
MS-G3D,3,16,16,100.000000
MS-G3D,4,15,15,100.000000
MS-G3D,5,7,4,57.142857
PA-ResGCN,1,16,14,87.500000
PA-ResGCN,2,13,10,76.923077
PA-ResGCN,3,16,14,87.500000
PA-ResGCN,4,15,13,86.666667
PA-ResGCN,5,7,4,57.142857
CTR-GCN,1,16,14,87.500000
CTR-GCN,2,13,13,100.000000
CTR-GCN,3,16,15,93.750000
CTR-GCN,4,15,15,100.000000
CTR-GCN,5,7,3,42.857143
BlockGCN,1,16,14,87.500000
BlockGCN,2,13,11,84.615385
BlockGCN,3,16,15,93.750000
BlockGCN,4,15,15,100.000000
BlockGCN,5,7,4,57.142857
SkateFormer,1,16,3,18.750000
SkateFormer,2,13,2,15.384615
SkateFormer,3,16,8,50.000000
SkateFormer,4,15,6,40.000000
SkateFormer,5,7,1,14.285714
ProtoGCN,1,16,15,93.750000
ProtoGCN,2,13,13,100.000000
ProtoGCN,3,16,16,100.000000
ProtoGCN,4,15,15,100.000000
ProtoGCN,5,7,4,57.142857
GAP,1,16,14,87.500000
GAP,2,13,12,92.307692
GAP,3,16,16,100.000000
GAP,4,15,14,93.333333
GAP,5,7,6,85.714286
PhysioAI,1,16,14,87.500000
PhysioAI,2,13,13,100.000000
PhysioAI,3,16,16,100.000000
PhysioAI,4,15,15,100.000000
PhysioAI,5,7,6,85.714286


==> anc/assets/results/loss_onset_ablation_foldwise.csv <==
family,variant,description,dataset,fold,n_test,overall_correct,overall_accuracy_pct,hard_total,hard_correct,hard_accuracy_pct
loss,CE,CE only,KiMoRe,1,91,89,97.802198,16,14,87.500000
loss,CE,CE only,KiMoRe,2,87,87,100.000000,13,13,100.000000
loss,CE,CE only,KiMoRe,3,75,74,98.666667,16,15,93.750000
loss,CE,CE only,KiMoRe,4,72,71,98.611111,15,15,100.000000
loss,CE,CE only,KiMoRe,5,75,70,93.333333,7,3,42.857143
loss,CE,CE only,UI-PRMD,1,284,226,79.577465,,,
loss,CE,CE only,UI-PRMD,2,324,270,83.333333,,,
loss,CE,CE only,UI-PRMD,3,324,246,75.925926,,,
loss,CE,CE only,UI-PRMD,4,206,195,94.660194,,,
loss,CE,CE only,UI-PRMD,5,188,180,95.744681,,,
loss,fixed_epoch1,"Fixed lambda=0.5, epoch 1",KiMoRe,1,91,89,97.802198,16,14,87.500000
loss,fixed_epoch1,"Fixed lambda=0.5, epoch 1",KiMoRe,2,87,87,100.000000,13,13,100.000000
loss,fixed_epoch1,"Fixed lambda=0.5, epoch 1",KiMoRe,3,75,74,98.666667,16,15,93.750000
loss,fixed_epoch1,"Fixed lambda=0.5, epoch 1",KiMoRe,4,72,72,100.000000,15,15,100.000000
loss,fixed_epoch1,"Fixed lambda=0.5, epoch 1",KiMoRe,5,75,72,96.000000,7,5,71.428571
loss,fixed_epoch1,"Fixed lambda=0.5, epoch 1",UI-PRMD,1,284,211,74.295775,,,
loss,fixed_epoch1,"Fixed lambda=0.5, epoch 1",UI-PRMD,2,324,266,82.098765,,,
loss,fixed_epoch1,"Fixed lambda=0.5, epoch 1",UI-PRMD,3,324,263,81.172840,,,
loss,fixed_epoch1,"Fixed lambda=0.5, epoch 1",UI-PRMD,4,206,182,88.349515,,,
loss,fixed_epoch1,"Fixed lambda=0.5, epoch 1",UI-PRMD,5,188,182,96.808511,,,
loss,fixed_epoch6,"Fixed lambda=0.5, epoch 6",KiMoRe,1,91,89,97.802198,16,14,87.500000
loss,fixed_epoch6,"Fixed lambda=0.5, epoch 6",KiMoRe,2,87,87,100.000000,13,13,100.000000
loss,fixed_epoch6,"Fixed lambda=0.5, epoch 6",KiMoRe,3,75,74,98.666667,16,15,93.750000
loss,fixed_epoch6,"Fixed lambda=0.5, epoch 6",KiMoRe,4,72,71,98.611111,15,15,100.000000
loss,fixed_epoch6,"Fixed lambda=0.5, epoch 6",KiMoRe,5,75,71,94.666667,7,4,57.142857
loss,fixed_epoch6,"Fixed lambda=0.5, epoch 6",UI-PRMD,1,284,207,72.887324,,,
loss,fixed_epoch6,"Fixed lambda=0.5, epoch 6",UI-PRMD,2,324,260,80.246914,,,
loss,fixed_epoch6,"Fixed lambda=0.5, epoch 6",UI-PRMD,3,324,249,76.851852,,,
loss,fixed_epoch6,"Fixed lambda=0.5, epoch 6",UI-PRMD,4,206,192,93.203883,,,
loss,fixed_epoch6,"Fixed lambda=0.5, epoch 6",UI-PRMD,5,188,184,97.872340,,,
loss,uw_epoch1,"UW, epoch 1",KiMoRe,1,91,89,97.802198,16,14,87.500000
loss,uw_epoch1,"UW, epoch 1",KiMoRe,2,87,87,100.000000,13,13,100.000000
loss,uw_epoch1,"UW, epoch 1",KiMoRe,3,75,75,100.000000,16,16,100.000000
loss,uw_epoch1,"UW, epoch 1",KiMoRe,4,72,72,100.000000,15,15,100.000000
loss,uw_epoch1,"UW, epoch 1",KiMoRe,5,75,74,98.666667,7,6,85.714286
loss,uw_epoch1,"UW, epoch 1",UI-PRMD,1,284,202,71.126761,,,
loss,uw_epoch1,"UW, epoch 1",UI-PRMD,2,324,279,86.111111,,,
loss,uw_epoch1,"UW, epoch 1",UI-PRMD,3,324,250,77.160494,,,
loss,uw_epoch1,"UW, epoch 1",UI-PRMD,4,206,179,86.893204,,,
loss,uw_epoch1,"UW, epoch 1",UI-PRMD,5,188,183,97.340426,,,
loss,uw_epoch6,"UW, epoch 6 (PhysioAI)",KiMoRe,1,91,89,97.802198,16,14,87.500000
loss,uw_epoch6,"UW, epoch 6 (PhysioAI)",KiMoRe,2,87,87,100.000000,13,13,100.000000
loss,uw_epoch6,"UW, epoch 6 (PhysioAI)",KiMoRe,3,75,75,100.000000,16,16,100.000000
loss,uw_epoch6,"UW, epoch 6 (PhysioAI)",KiMoRe,4,72,72,100.000000,15,15,100.000000
loss,uw_epoch6,"UW, epoch 6 (PhysioAI)",KiMoRe,5,75,73,97.333333,7,6,85.714286
loss,uw_epoch6,"UW, epoch 6 (PhysioAI)",UI-PRMD,1,284,248,87.323944,,,
loss,uw_epoch6,"UW, epoch 6 (PhysioAI)",UI-PRMD,2,324,271,83.641975,,,
loss,uw_epoch6,"UW, epoch 6 (PhysioAI)",UI-PRMD,3,324,250,77.160494,,,
loss,uw_epoch6,"UW, epoch 6 (PhysioAI)",UI-PRMD,4,206,189,91.747573,,,
loss,uw_epoch6,"UW, epoch 6 (PhysioAI)",UI-PRMD,5,188,183,97.340426,,,


==> anc/assets/results/main_table_foldwise.csv <==
method,dataset,fold,n_test,overall_correct,overall_accuracy_pct,macro_f1_pct,balanced_accuracy_pct,hard_total,hard_correct,hard_accuracy_pct
ST-GCN,KiMoRe,1,91,88,96.703297,96.718544,96.783626,16,13,81.250000
ST-GCN,KiMoRe,2,87,86,98.850575,98.888031,98.888889,13,12,92.307692
ST-GCN,KiMoRe,3,75,71,94.666667,94.663700,94.654762,16,12,75.000000
ST-GCN,KiMoRe,4,72,67,93.055556,93.133299,93.238095,15,11,73.333333
ST-GCN,KiMoRe,5,75,72,96.000000,96.124861,96.313725,7,4,57.142857
ST-GCN,UI-PRMD,1,284,240,84.507042,78.884708,81.111111,,,
ST-GCN,UI-PRMD,2,324,277,85.493827,82.775625,83.069444,,,
ST-GCN,UI-PRMD,3,324,276,85.185185,85.278970,86.695283,,,
ST-GCN,UI-PRMD,4,206,165,80.097087,75.080381,77.745098,,,
ST-GCN,UI-PRMD,5,188,164,87.234043,88.099051,87.142857,,,
AAGCN (joint),KiMoRe,1,91,82,90.109890,90.177252,89.986240,16,10,62.500000
AAGCN (joint),KiMoRe,2,87,66,75.862069,76.219925,76.119281,13,6,46.153846
AAGCN (joint),KiMoRe,3,75,59,78.666667,77.590909,78.369048,16,12,75.000000
AAGCN (joint),KiMoRe,4,72,43,59.722222,55.270378,59.619048,15,7,46.666667
AAGCN (joint),KiMoRe,5,75,54,72.000000,69.136404,71.361345,7,1,14.285714
AAGCN (joint),UI-PRMD,1,284,199,70.070423,65.691655,69.679487,,,
AAGCN (joint),UI-PRMD,2,324,256,79.012346,78.807898,78.854167,,,
AAGCN (joint),UI-PRMD,3,324,245,75.617284,75.339548,77.758041,,,
AAGCN (joint),UI-PRMD,4,206,170,82.524272,80.807747,80.784314,,,
AAGCN (joint),UI-PRMD,5,188,171,90.957447,91.079777,91.992945,,,
MS-G3D,KiMoRe,1,91,89,97.802198,97.828797,97.836257,16,15,93.750000
MS-G3D,KiMoRe,2,87,87,100.000000,100.000000,100.000000,13,13,100.000000
MS-G3D,KiMoRe,3,75,75,100.000000,100.000000,100.000000,16,16,100.000000
MS-G3D,KiMoRe,4,72,72,100.000000,100.000000,100.000000,15,15,100.000000
MS-G3D,KiMoRe,5,75,72,96.000000,96.083333,96.313725,7,4,57.142857
MS-G3D,UI-PRMD,1,284,227,79.929577,76.361939,78.504274,,,
MS-G3D,UI-PRMD,2,324,267,82.407407,82.283504,82.291667,,,
MS-G3D,UI-PRMD,3,324,266,82.098765,82.062336,83.413033,,,
MS-G3D,UI-PRMD,4,206,177,85.922330,85.822475,86.241830,,,
MS-G3D,UI-PRMD,5,188,178,94.680851,94.080816,93.956129,,,
PA-ResGCN,KiMoRe,1,91,89,97.802198,97.936508,97.894737,16,14,87.500000
PA-ResGCN,KiMoRe,2,87,84,96.551724,96.634063,96.666667,13,10,76.923077
PA-ResGCN,KiMoRe,3,75,73,97.333333,97.376344,97.416667,16,14,87.500000
PA-ResGCN,KiMoRe,4,72,70,97.222222,97.228196,97.142857,15,13,86.666667
PA-ResGCN,KiMoRe,5,75,71,94.666667,94.696290,94.980392,7,4,57.142857
PA-ResGCN,UI-PRMD,1,284,240,84.507042,77.078335,79.337607,,,
PA-ResGCN,UI-PRMD,2,324,232,71.604938,68.957602,71.055556,,,
PA-ResGCN,UI-PRMD,3,324,262,80.864198,81.412110,81.352898,,,
PA-ResGCN,UI-PRMD,4,206,162,78.640777,78.139527,78.169935,,,
PA-ResGCN,UI-PRMD,5,188,156,82.978723,84.146275,82.992725,,,
CTR-GCN,KiMoRe,1,91,89,97.802198,97.829655,97.894737,16,14,87.500000
CTR-GCN,KiMoRe,2,87,87,100.000000,100.000000,100.000000,13,13,100.000000
CTR-GCN,KiMoRe,3,75,74,98.666667,98.665184,98.666667,16,15,93.750000
CTR-GCN,KiMoRe,4,72,71,98.611111,98.620690,98.666667,15,15,100.000000
CTR-GCN,KiMoRe,5,75,70,93.333333,93.244985,93.490196,7,3,42.857143
CTR-GCN,UI-PRMD,1,284,226,79.577465,77.721098,78.675214,,,
CTR-GCN,UI-PRMD,2,324,270,83.333333,83.392728,83.333333,,,
CTR-GCN,UI-PRMD,3,324,246,75.925926,75.293581,78.652778,,,
CTR-GCN,UI-PRMD,4,206,195,94.660194,94.727786,94.411765,,,
CTR-GCN,UI-PRMD,5,188,180,95.744681,95.852267,96.234568,,,
BlockGCN,KiMoRe,1,91,88,96.703297,96.779462,96.783626,16,14,87.500000
BlockGCN,KiMoRe,2,87,85,97.701149,97.668919,97.647059,13,11,84.615385
BlockGCN,KiMoRe,3,75,73,97.333333,97.171216,97.142857,16,15,93.750000
BlockGCN,KiMoRe,4,72,72,100.000000,100.000000,100.000000,15,15,100.000000
BlockGCN,KiMoRe,5,75,71,94.666667,94.704023,94.980392,7,4,57.142857
BlockGCN,UI-PRMD,1,284,181,63.732394,61.395892,64.978632,,,
BlockGCN,UI-PRMD,2,324,148,45.679012,41.138846,43.395833,,,
BlockGCN,UI-PRMD,3,324,228,70.370370,67.515497,67.612315,,,
BlockGCN,UI-PRMD,4,206,135,65.533981,61.718528,64.738562,,,
BlockGCN,UI-PRMD,5,188,162,86.170213,82.460049,84.195326,,,
SkateFormer,KiMoRe,1,91,27,29.670330,18.736669,30.921913,16,3,18.750000
SkateFormer,KiMoRe,2,87,30,34.482759,25.669394,35.604575,13,2,15.384615
SkateFormer,KiMoRe,3,75,41,54.666667,46.385305,53.869048,16,8,50.000000
SkateFormer,KiMoRe,4,72,22,30.555556,27.516746,30.000000,15,6,40.000000
SkateFormer,KiMoRe,5,75,54,72.000000,70.621982,71.803922,7,1,14.285714
SkateFormer,UI-PRMD,1,284,216,76.056338,71.431515,75.000000,,,
SkateFormer,UI-PRMD,2,324,72,22.222222,10.072648,21.666667,,,
SkateFormer,UI-PRMD,3,324,140,43.209877,41.019697,43.365970,,,
SkateFormer,UI-PRMD,4,206,129,62.621359,64.379575,66.111111,,,
SkateFormer,UI-PRMD,5,188,105,55.851064,48.421784,53.025794,,,
ProtoGCN,KiMoRe,1,91,90,98.901099,98.971655,98.947368,16,15,93.750000
ProtoGCN,KiMoRe,2,87,87,100.000000,100.000000,100.000000,13,13,100.000000
ProtoGCN,KiMoRe,3,75,74,98.666667,98.614098,98.571429,16,16,100.000000
ProtoGCN,KiMoRe,4,72,70,97.222222,97.268519,97.142857,15,15,100.000000
ProtoGCN,KiMoRe,5,75,72,96.000000,96.081850,96.313725,7,4,57.142857
ProtoGCN,UI-PRMD,1,284,211,74.295775,68.501911,72.777778,,,
ProtoGCN,UI-PRMD,2,324,254,78.395062,77.049529,77.166667,,,
ProtoGCN,UI-PRMD,3,324,159,49.074074,47.646189,48.430384,,,
ProtoGCN,UI-PRMD,4,206,138,66.990291,68.635606,69.542484,,,
ProtoGCN,UI-PRMD,5,188,148,78.723404,80.967006,82.210097,,,
GAP,KiMoRe,1,91,89,97.802198,97.829655,97.894737,16,14,87.500000
GAP,KiMoRe,2,87,86,98.850575,98.853399,98.823529,13,12,92.307692
GAP,KiMoRe,3,75,75,100.000000,100.000000,100.000000,16,16,100.000000
GAP,KiMoRe,4,72,71,98.611111,98.614098,98.571429,15,14,93.333333
GAP,KiMoRe,5,75,73,97.333333,97.310345,97.333333,7,6,85.714286
GAP,UI-PRMD,1,284,245,86.267606,86.677067,88.055556,,,
GAP,UI-PRMD,2,324,282,87.037037,86.897595,87.118056,,,
GAP,UI-PRMD,3,324,259,79.938272,78.620656,80.877623,,,
GAP,UI-PRMD,4,206,168,81.553398,78.868026,81.503268,,,
GAP,UI-PRMD,5,188,180,95.744681,95.939935,95.925926,,,
PhysioAI,KiMoRe,1,91,89,97.802198,97.936508,97.894737,16,14,87.500000
PhysioAI,KiMoRe,2,87,87,100.000000,100.000000,100.000000,13,13,100.000000
PhysioAI,KiMoRe,3,75,75,100.000000,100.000000,100.000000,16,16,100.000000
PhysioAI,KiMoRe,4,72,72,100.000000,100.000000,100.000000,15,15,100.000000
PhysioAI,KiMoRe,5,75,73,97.333333,97.370951,97.490196,7,6,85.714286
PhysioAI,UI-PRMD,1,284,248,87.323944,84.863296,84.786325,,,
PhysioAI,UI-PRMD,2,324,271,83.641975,83.795422,84.131944,,,
PhysioAI,UI-PRMD,3,324,250,77.160494,77.781714,79.863025,,,
PhysioAI,UI-PRMD,4,206,189,91.747573,92.447522,91.601307,,,
PhysioAI,UI-PRMD,5,188,183,97.340426,97.594186,96.830908,,,


==> anc/assets/results/projection_ablation_foldwise.csv <==
family,variant,description,dataset,fold,n_test,overall_correct,overall_accuracy_pct,hard_total,hard_correct,hard_accuracy_pct
projection,P0,P0: Gaussian T-to-S,KiMoRe,1,91,89,97.802198,16,14,87.500000
projection,P0,P0: Gaussian T-to-S,KiMoRe,2,87,87,100.000000,13,13,100.000000
projection,P0,P0: Gaussian T-to-S,KiMoRe,3,75,75,100.000000,16,16,100.000000
projection,P0,P0: Gaussian T-to-S,KiMoRe,4,72,72,100.000000,15,15,100.000000
projection,P0,P0: Gaussian T-to-S,KiMoRe,5,75,73,97.333333,7,6,85.714286
projection,P0,P0: Gaussian T-to-S,UI-PRMD,1,284,248,87.323944,,,
projection,P0,P0: Gaussian T-to-S,UI-PRMD,2,324,271,83.641975,,,
projection,P0,P0: Gaussian T-to-S,UI-PRMD,3,324,250,77.160494,,,
projection,P0,P0: Gaussian T-to-S,UI-PRMD,4,206,189,91.747573,,,
projection,P0,P0: Gaussian T-to-S,UI-PRMD,5,188,183,97.340426,,,
projection,P1,P1: Orthogonal T-to-S,KiMoRe,1,91,89,97.802198,16,14,87.500000
projection,P1,P1: Orthogonal T-to-S,KiMoRe,2,87,87,100.000000,13,13,100.000000
projection,P1,P1: Orthogonal T-to-S,KiMoRe,3,75,72,96.000000,16,14,87.500000
projection,P1,P1: Orthogonal T-to-S,KiMoRe,4,72,72,100.000000,15,15,100.000000
projection,P1,P1: Orthogonal T-to-S,KiMoRe,5,75,73,97.333333,7,6,85.714286
projection,P1,P1: Orthogonal T-to-S,UI-PRMD,1,284,218,76.760563,,,
projection,P1,P1: Orthogonal T-to-S,UI-PRMD,2,324,281,86.728395,,,
projection,P1,P1: Orthogonal T-to-S,UI-PRMD,3,324,253,78.086420,,,
projection,P1,P1: Orthogonal T-to-S,UI-PRMD,4,206,183,88.834951,,,
projection,P1,P1: Orthogonal T-to-S,UI-PRMD,5,188,180,95.744681,,,
projection,P2,P2: Linear T-to-S,KiMoRe,1,91,84,92.307692,16,13,81.250000
projection,P2,P2: Linear T-to-S,KiMoRe,2,87,85,97.701149,13,11,84.615385
projection,P2,P2: Linear T-to-S,KiMoRe,3,75,75,100.000000,16,16,100.000000
projection,P2,P2: Linear T-to-S,KiMoRe,4,72,69,95.833333,15,14,93.333333
projection,P2,P2: Linear T-to-S,KiMoRe,5,75,72,96.000000,7,5,71.428571
projection,P2,P2: Linear T-to-S,UI-PRMD,1,284,243,85.563380,,,
projection,P2,P2: Linear T-to-S,UI-PRMD,2,324,251,77.469136,,,
projection,P2,P2: Linear T-to-S,UI-PRMD,3,324,262,80.864198,,,
projection,P2,P2: Linear T-to-S,UI-PRMD,4,206,162,78.640777,,,
projection,P2,P2: Linear T-to-S,UI-PRMD,5,188,175,93.085106,,,
projection,P3,P3: Linear S-to-T,KiMoRe,1,91,89,97.802198,16,14,87.500000
projection,P3,P3: Linear S-to-T,KiMoRe,2,87,87,100.000000,13,13,100.000000
projection,P3,P3: Linear S-to-T,KiMoRe,3,75,75,100.000000,16,16,100.000000
projection,P3,P3: Linear S-to-T,KiMoRe,4,72,72,100.000000,15,15,100.000000
projection,P3,P3: Linear S-to-T,KiMoRe,5,75,73,97.333333,7,6,85.714286
projection,P3,P3: Linear S-to-T,UI-PRMD,1,284,221,77.816901,,,
projection,P3,P3: Linear S-to-T,UI-PRMD,2,324,265,81.790123,,,
projection,P3,P3: Linear S-to-T,UI-PRMD,3,324,260,80.246914,,,
projection,P3,P3: Linear S-to-T,UI-PRMD,4,206,178,86.407767,,,
projection,P3,P3: Linear S-to-T,UI-PRMD,5,188,181,96.276596,,,
projection,P4,P4: MLP S-to-T,KiMoRe,1,91,89,97.802198,16,14,87.500000
projection,P4,P4: MLP S-to-T,KiMoRe,2,87,84,96.551724,13,11,84.615385
projection,P4,P4: MLP S-to-T,KiMoRe,3,75,74,98.666667,16,15,93.750000
projection,P4,P4: MLP S-to-T,KiMoRe,4,72,72,100.000000,15,15,100.000000
projection,P4,P4: MLP S-to-T,KiMoRe,5,75,74,98.666667,7,6,85.714286
projection,P4,P4: MLP S-to-T,UI-PRMD,1,284,219,77.112676,,,
projection,P4,P4: MLP S-to-T,UI-PRMD,2,324,269,83.024691,,,
projection,P4,P4: MLP S-to-T,UI-PRMD,3,324,260,80.246914,,,
projection,P4,P4: MLP S-to-T,UI-PRMD,4,206,177,85.922330,,,
projection,P4,P4: MLP S-to-T,UI-PRMD,5,188,177,94.148936,,,


==> anc/assets/results/text_ablation_foldwise.csv <==
family,variant,description,dataset,fold,n_test,overall_correct,overall_accuracy_pct,hard_total,hard_correct,hard_accuracy_pct
text,CE,No semantics (CE only),KiMoRe,1,91,89,97.802198,16,14,87.500000
text,CE,No semantics (CE only),KiMoRe,2,87,87,100.000000,13,13,100.000000
text,CE,No semantics (CE only),KiMoRe,3,75,74,98.666667,16,15,93.750000
text,CE,No semantics (CE only),KiMoRe,4,72,71,98.611111,15,15,100.000000
text,CE,No semantics (CE only),KiMoRe,5,75,70,93.333333,7,3,42.857143
text,CE,No semantics (CE only),UI-PRMD,1,284,226,79.577465,,,
text,CE,No semantics (CE only),UI-PRMD,2,324,270,83.333333,,,
text,CE,No semantics (CE only),UI-PRMD,3,324,246,75.925926,,,
text,CE,No semantics (CE only),UI-PRMD,4,206,195,94.660194,,,
text,CE,No semantics (CE only),UI-PRMD,5,188,180,95.744681,,,
text,T0,T0: class name,KiMoRe,1,91,89,97.802198,16,14,87.500000
text,T0,T0: class name,KiMoRe,2,87,87,100.000000,13,13,100.000000
text,T0,T0: class name,KiMoRe,3,75,75,100.000000,16,16,100.000000
text,T0,T0: class name,KiMoRe,4,72,72,100.000000,15,15,100.000000
text,T0,T0: class name,KiMoRe,5,75,72,96.000000,7,5,71.428571
text,T0,T0: class name,UI-PRMD,1,284,220,77.464789,,,
text,T0,T0: class name,UI-PRMD,2,324,269,83.024691,,,
text,T0,T0: class name,UI-PRMD,3,324,264,81.481481,,,
text,T0,T0: class name,UI-PRMD,4,206,182,88.349515,,,
text,T0,T0: class name,UI-PRMD,5,188,184,97.872340,,,
text,T1,T1: generic observable,KiMoRe,1,91,89,97.802198,16,14,87.500000
text,T1,T1: generic observable,KiMoRe,2,87,87,100.000000,13,13,100.000000
text,T1,T1: generic observable,KiMoRe,3,75,74,98.666667,16,16,100.000000
text,T1,T1: generic observable,KiMoRe,4,72,72,100.000000,15,15,100.000000
text,T1,T1: generic observable,KiMoRe,5,75,73,97.333333,7,5,71.428571
text,T1,T1: generic observable,UI-PRMD,1,284,220,77.464789,,,
text,T1,T1: generic observable,UI-PRMD,2,324,265,81.790123,,,
text,T1,T1: generic observable,UI-PRMD,3,324,242,74.691358,,,
text,T1,T1: generic observable,UI-PRMD,4,206,179,86.893204,,,
text,T1,T1: generic observable,UI-PRMD,5,188,182,96.808511,,,
text,T2,T2: biomechanics only,KiMoRe,1,91,89,97.802198,16,14,87.500000
text,T2,T2: biomechanics only,KiMoRe,2,87,87,100.000000,13,13,100.000000
text,T2,T2: biomechanics only,KiMoRe,3,75,75,100.000000,16,16,100.000000
text,T2,T2: biomechanics only,KiMoRe,4,72,72,100.000000,15,15,100.000000
text,T2,T2: biomechanics only,KiMoRe,5,75,74,98.666667,7,7,100.000000
text,T2,T2: biomechanics only,UI-PRMD,1,284,232,81.690141,,,
text,T2,T2: biomechanics only,UI-PRMD,2,324,273,84.259259,,,
text,T2,T2: biomechanics only,UI-PRMD,3,324,248,76.543210,,,
text,T2,T2: biomechanics only,UI-PRMD,4,206,184,89.320388,,,
text,T2,T2: biomechanics only,UI-PRMD,5,188,179,95.212766,,,
text,T3,T3: full CKD,KiMoRe,1,91,89,97.802198,16,14,87.500000
text,T3,T3: full CKD,KiMoRe,2,87,87,100.000000,13,13,100.000000
text,T3,T3: full CKD,KiMoRe,3,75,75,100.000000,16,16,100.000000
text,T3,T3: full CKD,KiMoRe,4,72,72,100.000000,15,15,100.000000
text,T3,T3: full CKD,KiMoRe,5,75,73,97.333333,7,6,85.714286
text,T3,T3: full CKD,UI-PRMD,1,284,248,87.323944,,,
text,T3,T3: full CKD,UI-PRMD,2,324,271,83.641975,,,
text,T3,T3: full CKD,UI-PRMD,3,324,250,77.160494,,,
text,T3,T3: full CKD,UI-PRMD,4,206,189,91.747573,,,
text,T3,T3: full CKD,UI-PRMD,5,188,183,97.340426,,,

